Exact static two-body gravitational potential at first self-force order

The static interaction potential of two non-spinning point masses in general relativity was previously computed through seventh post-Newtonian order using methods of effective field theory. Its probe limit, or zeroth-self-force contribution, is determined exactly by the Schwarzschild geometry. We derive a closed-form expression for the static first-self-force correction, quadratic in the light mass, and establish its weak-field expansion to all orders. Working in harmonic gauge, we construct the required Green function for the coupled linearised gravitational equations about the Schwarzschild background. We fix its homogeneous contributions and regularised coincident limit by matching to the dimensionally continued point-source theory. The result reproduces known perturbative coefficients and determines all higher static post-Newtonian coefficients in this mass sector.

==> anc/AUDIT_GUIDE.txt <==
INDEPENDENT AUDIT GUIDE

PURPOSE

Assess whether the manuscript's all-order conclusion follows from the
specified dimensionally regulated point-source theory. Treat the supplied
proof, code, reference matrices and previous successful logs as material
to inspect, not as a certificate of correctness. Record separately what
you derived independently, reproduced by rerunning supplied code, checked
only at finite order, or did not establish.

DOCUMENTS AND ORIENTATION

Read the main arXiv manuscript, including Appendices A-C, which give the
operator data, the reconstructions, the dipole inputs and the angular-tail
proof. Appendix D describes the computational checks and names the
scripts that perform them. CLAIM_MAP.csv maps each claim to manuscript
sections, equations and scripts.

Start with manuscript Section 2. This fixes the object, signs,
source-to-mass conversion and regularisation before any radial
Green-function construction. Use NOTATION_AND_PRESCRIPTION.txt as a
dictionary, and the original action as the ultimate convention source.

REPRODUCTION BEFORE INTERPRETATION

Install the pinned requirements and run audit.py. It copies the source
into an isolated workspace, clears generated output, derives the general
operator, compares it with the retained references, then replaces the
working operator reference by the regenerated one. Downstream scripts
therefore use fresh matrices. The original retained outputs remain
unchanged. The run report records exact JSON comparisons, process exit
codes, elapsed times and the environment. Inspect all failures, including
assertions, and do not replace a failed expected value by the conjecture.

The existing implementation still shares assumptions with the manuscript.
Re-running it is computational reproduction, not an independent derivation
of those assumptions. An independent implementation should start from the
action, derive its angular projections and contractions, and defer use of
the supplied numerical targets until comparison.

ANALYTICAL AUDIT IN DEPENDENCY ORDER

1. Stationarity and the observable (manuscript Section 2).
   Derive the simultaneous stationarity in J_a and Phi_a. Expand at fixed
   physical M, retaining the heavy-source shift. Check the sign connecting
   static action to energy and the factorial definition of correlators.
   Establish that the only new field input at quadratic light mass is the
   full coupled Hessian inverse, not a frozen-background test scalar.

2. General-dimensional operator (Sections 3.1-3.2; Appendices A.1-A.2).
   Derive the five active scalar-type perturbations from the action. Verify
   the gauge-fixing term, sphere contractions, tensor Gram factors,
   kinetic form and self-adjoint boundary pairing. Delete absent harmonics
   before inversion at ell=0,1. Confirm all flat roots and multiplicities.
   The supplied radial_operator.py is an executable construction of these
   rows; check_generic_operator.py regenerates them through charge order 6.
   For the exact Cartesian Ward identity in Section 3.2, Eq. (38),
   independently vary the gauge-fixing action with source positions and
   the reference metric held fixed. WARD_IDENTITY.txt gives the index
   derivation; audit_code/check_ward_identity.py checks its differential
   identities with symbolic functions. Check the sign, the lowering
   C_k=gamma_ki C^i, and the linear reduction to the frozen operator.

3. Radial prescription (Section 3.3; Appendix A.1).
   Show that the meromorphic power-integral inverse agrees with the
   source-selected Frobenius recurrence. Retain the distributional
   contacts and verify the constant-metric seed correction at the heavy
   source. Check that fixed heavy charge and the treatment of scaleless
   integrals are the same in both representations. The Born comparison
   is at finite order and supplements, rather than proves, the general
   correspondence.

4. Physical inner column (Section 4.2; Appendix A.3).
   Derive the generic-dimensional physical solution, the harmonic-radius
   transformation and the two restoring primitives. In particular derive
   the resonant numerator and denominator together and recover the finite
   lower-endpoint constant. Verify that the resulting scalar-seeded
   column is analytic at p=1 at every charge order. Finite series checks
   cannot replace the general degree-derivative argument.

5. Higher-multipole pole removal (Sections 3.4 and 4.3).
   Verify the charge-independent bound on Laurent pole order. For a
   possible highest residue, establish the homogeneous zero-jump
   problem, the analytic gauge residual, and the pairing with the
   analytic physical column. After excluding the master part, classify
   the full decaying pure-gauge space, including the ell=2 metric
   falloff. Derive the reciprocity/scaling bilinear form, then use
   scalar sign reversal to remove all its coefficients. Check the
   descent through pole orders and the corresponding uniqueness argument
   for the finite Green's function.

6. Explicit higher-multipole Green's function (Section 5; Appendix A.4).
   Independently apply the local rows to the reconstructed Green's
   function. Check
   the delta-function jump, reciprocity, full metric decay and the Ward
   data. In composing inverses, retain the boundary forms. Distinguish the
   dimensional endpoint constant in the physical column from the
   parity-selected polynomial primitive in the composed kernel; they
   are not interchangeable boundary prescriptions.

7. Monopole (Section 6.1).
   Derive the flux jump and fixed-heavy-charge condition. Verify both
   degree-zero inner columns, exclude poles by the same structural
   constraints, and check the complete reconstructed monopole response.

8. Dipole (Section 6.2; Appendix B).
   Derive the heavy force from translation invariance before using the
   unknown response. Check that the resulting gauge residual cancels the
   outer degree-zero force field. Classify the admissible homogeneous
   term: there must be precisely two parity-allowed constants. Verify
   the triangular and nonsingular map to the fourth- and sixth-order
   coefficients. Independently generate the rational functions
   T_{1,4}(p), T_{1,6}(p), establish their regularity at p=1, and only
   then fix the two constants kappa_0, kappa_2 and conclude the all-
   order dipole result. Check the light-source Green's function K_L, its
   reconstruction for an arbitrary source and its reciprocity (Appendix
   B.2), and the heavy-force displacement (Appendix B.3). Merely fitting
   the final C(u) to two numbers is not this argument.

9. Angular continuation (Section 7; Appendix C).
   Verify the dimension-dependent multiplicity, flat normalisation and
   exact zero of the continued sum of a constant. Establish the uniform
   O(ell^-2) remainder at fixed charge order, including the coupled
   scalar-metric chains, bounded projectors, reflection cancellation and
   collapsed delta-function edges. Check the common convergence region
   with any auxiliary analytic indices, and a connected continuation
   domain reaching p=1 while avoiding poles. Exclude an evanescent
   1/ell term whose angular sum could leave a finite remnant. The tensor
   polynomial check does not prove this whole analytical estimate.

10. Addition formula and summation (Section 8).
    Check the master addition formula, source normalisation and endpoint
    selection, including its two auxiliary low modes. Justify taking the
    subtracted coincidence limit with the tail already established.
    Retain the local subtraction when removing low modes. Check both
    cancellations in the assembly and then extract the general factorial-
    normalised coefficient. Finally restore the physical masses using
    the independently checked conversion.

HOW TO INTERPRET THE CODE

The core scripts verify exact identities and finite-order radial data.
The physical-dimensional kernel checks are implemented separately from
the Frobenius assembly; this is a useful implementation comparison, not
independence of the shared theory or endpoint assumptions. Similarly,
the retained dipole generator is a provenance/regression comparison and
is not the external auditor's separate pipeline.

Every scalar, tensor and mixed response component is checked for surviving
negative Laurent powers in the tested sectors. Finite-order success must
not be promoted to an all-order result without reviewing items 4, 5, 8
and 9. Agreement with Liu and Yuan independently supports the final
formula but does not, on its own, validate the supplied proof.

REPORT

Use AUDIT_REPORT_TEMPLATE.txt. Cite exact equations or source labels and
the command/log supporting each computational finding. For a suspected
error give the smallest counterexample, the assumed prescription, and
whether it changes the potential, a proof step or only the exposition.
State explicitly which all-order arguments were checked and which remain
unassessed. Preserve unsuccessful as well as successful test output.


==> anc/AUDIT_REPORT_TEMPLATE.txt <==
STATIC 1SF INDEPENDENT AUDIT REPORT

Date, auditor and environment:
Archive/source hashes:
Materials read:
Code newly implemented versus code rerun:

1. Overall conclusion and scope
   State whether the all-order conclusion was established, a specific
   error was found, or only a restricted set of checks was completed.

2. Computational reproduction
   Commands; versions; exit status; logs; exact reference comparisons;
   failed or skipped tasks; time/resource limits.

3. Analytical claims
   For each CLAIM_MAP.csv row: verdict, derivation or counterexample,
   document equation/label, supporting computations, remaining assumptions.

4. Independent source-to-mass check
5. Independent dimensional-endpoint and dipole-input checks
6. Uniform angular tail and continuation-domain check
7. Final assembly and coefficient checks

8. Findings ranked by consequence
   Changes the physical potential / invalidates a proof step / missing
   reproducibility detail / notation or exposition only.

9. Unassessed claims and next concrete checks

10. Reproduction attachments
    Fresh scripts, input data, full logs and minimal failing examples.


==> anc/CLAIM_MAP.csv <==
id,claim,manuscript_location,scripts_relative_to_code_unless_noted,independent_audit_task,scope_of_supplied_checks
01,Physical potential and source conversion,"Section 2, Eqs. (6)-(25)",checks/check_source_conversion.py; audit_code/check_source_conversion.py (package root),"Stationarity, signs, factorials and fixed physical heavy mass",Exact conversion and finite series checks; derive the variational equivalence independently
02,General-dimensional Hessian,Sections 3.1-3.2; Appendices A.1-A.2,radial_operator.py; check_generic_operator.py --order 6,"Action variation, angular contractions, deleted harmonics and Green normalisation",Exact symbolic operator identities and charge-order-6 regeneration
02a,Exact Cartesian Ward identity,"Section 3.2, Eq. (38), label eq:ward; Section 4.1, Eq. (54), label eq:reduced",audit_code/check_ward_identity.py (package root); WARD_IDENTITY.txt (package root),"Vary the gauge-fixed action at fixed source positions and reference metric; check sign, metric lowering and harmonic-background linearisation","Dimension-independent index derivation plus exact symbolic differential identities in d=2,3,4; point-source distributional prescription requires analytical assessment"
03,Field integrals and radial endpoints,Section 3.3; Appendix A.1,check_integral_matching.py; born_integrals.py,"Meromorphic radial power inverse, contact terms and branch selection",Finite Born/Frobenius comparison; all-order prescription equivalence requires analytical review
04,Pairing and uniform pole bound,Section 3.4,check_generic_operator.py; checks/check_pairing.py,"Boundary form, isotropy, reciprocal Green construction and charge-independent pole bound",Pairing identities checked; root-crossing bound is an analytical argument
05,Physical inner column and finite constant,Section 4.2; Appendix A.3,check_physical_endpoint.py; checks/check_generic_physical.py; checks/check_physical_column.py,"Generic-dimensional solution, Legendre degree derivative and resonant primitive constant",Exact local identities and finite series; general endpoint continuation must be proved
06,No higher-multipole dimensional poles,Section 4.3,check_higher_endpoints.py,"Highest residue, gauge-residual analyticity, physical pairing, full metric decay, reciprocity/scaling and scalar sign reversal",Finite-order Laurent cancellation supports but does not replace the all-order classification
07,Higher-multipole Green's function,Section 5; Appendix A.4,checks/check_radial_identities.py; checks/check_reconstruction.py; checks/check_operator_reduction.py; checks/check_coordinate_pairing.py; kernel_series.py,"Local equations, jump, reciprocal Green's function and boundary terms of composed inverses",Exact identities plus separated-kernel comparisons at tested orders
08,Monopole completion,Section 6.1,check_low_endpoints.py; low_kernel_series.py; check_low_local.py; check_low_adjoint.py,"Fixed charge and flux, zero-residue argument, uniqueness and explicit Green's function",Exact local and adjoint identities; finite-order separated comparisons
09,Dipole classification and exact inputs,Section 6.2; Appendices B.1-B.3,check_low_endpoints.py; check_low_local.py; check_low_adjoint.py; checks/check_historical_dipole.py,"Heavy-force Ward identity, light-source Green function K_L and its reciprocity, precisely two homogeneous constants, generic-dimensional T_{1,4} and T_{1,6} and invertible coefficient map",Finite coefficients acquire an all-order role only after the two-constant classification is proved
10,Angular weights and subtraction,"Section 7.1, Eqs. (85)-(86)",check_generic_operator.py; checks/check_tensor_projectors.py,"Continued sphere normalisation, zero sum of a constant and retained low-mode subtraction",Normalisation identities plus analytical continuation argument
11,Uniform angular tail and continuation,"Section 7.2, Lemma 1 and Eqs. (87)-(88); Appendix C",checks/check_tensor_projectors.py,"Uniform O(ell^-2), reflection, collapsed contacts, common convergence domain and connected path",Projector algebra is checked; finite code does not certify the all-order uniform bound
12,Addition formula and summation,"Section 8.2, Eqs. (91)-(97)",checks/check_addition_formula.py; checks/check_assembly.py,"Master source normalisation, auxiliary low modes, subtracted coincidence limit and telescoping boundaries",Differential and assembly identities checked; endpoint and limit justification use earlier arguments
13,All-order coefficients and physical expansion,"Section 8.3, Eqs. (98)-(100)",checks/check_assembly.py; checks/check_revision_series.py; checks/check_source_conversion.py,"General coefficient extraction, factorial normalisation and heavy-source feedback",Exact algebraic extraction and explicit 8PN/9PN checks
14,Scope and reproducibility,Section 9; Appendix D,audit.py (package root); provenance/derive_dipole_hessian.py,"Formal coefficientwise statement, computational independence and provenance","Logs establish the tasks executed, not completeness of the mathematical proof"


==> anc/INDEPENDENT_AGENT_PROMPT.txt <==
Please audit this static first-self-force calculation independently.

Begin with START_HERE.txt, NOTATION_AND_PRESCRIPTION.txt, AUDIT_GUIDE.txt
and CLAIM_MAP.csv. Read the main arXiv paper, including its Appendices
A-C, which contain the full derivation. Computational sources and
reference data are in code/. No earlier conversation is needed.

The target is to establish or refute the coefficientwise identity for the
connected response C(u), and its conversion to the physical static 1SF
potential, in the stated harmonic-gauge dimensional point-source theory.
Do not infer a proof from agreement of a finite number of coefficients,
from a previous AI audit, or from the concurrent Liu-Yuan result.

1. Verify archive integrity and run audit.py in a new output directory.
2. Independently derive the source-to-mass conversion and normalisations.
3. Audit the operator, radial prescription, finite endpoint constant,
   pole-removal argument, low-mode completion and angular continuation
   in the dependency order of AUDIT_GUIDE.txt.
4. Where practicable, construct fresh calculations from the original
   action. Keep predicted final coefficients out of the construction.
5. Check the final assembly only after the endpoint and summation
   prescriptions have been assessed.
6. Produce a report distinguishing analytical derivation, exact symbolic
   identity, finite-order reproduction, numerical evidence and unassessed
   claims. Report any obstruction or counterexample without changing the
   prescribed theory to force agreement.

Continue through the available checks without waiting for a new task
after each step. If a check is expensive, record its progress and exact
scope. If a necessary analytical claim cannot be justified, identify that
claim precisely rather than calling the entire proof verified.


==> anc/MANIFEST.sha256.json <==
{
  "description": "Audit inputs and guides; paths relative to the directory containing audit.py.",
  "sha256": {
    "AUDIT_GUIDE.txt": "cbeaf9b3b58225b1be7d68c286db5eb7d8d59e4f31a698be7af362fab9cb5cd6",
    "AUDIT_REPORT_TEMPLATE.txt": "36b2694111ab68393c71c8637cb1f31ccf5114d22bc2aec80cdcd4cb0e94dc1c",
    "CLAIM_MAP.csv": "222ee35584301c5fcfb3326e2626bf04d8ec4bca43b7dbe9281965496a011462",
    "INDEPENDENT_AGENT_PROMPT.txt": "00c3d3ea91e2cc9aee8e06afa220cf52fd5b2cb5428505ca8d8bd6e47e735fb1",
    "NOTATION_AND_PRESCRIPTION.txt": "68e72b48673a0993d5707357b809b2121b75407d10baacad1c6b92b97b2f4947",
    "PROVENANCE.txt": "efaf1bc39d0f7329cce53d866b2a5c8fac42fedc799a4aa9ced9caf1f640e556",
    "START_HERE.txt": "541c130000aa2c87a49b4803f9c7a9fcd311d42942313b70be7a8d64e1c77a5f",
    "WARD_IDENTITY.txt": "3c4440686d70fdb2eadcfd27fd1612295992ebf33acf588003c526a384f49ab2",
    "audit.py": "1bc77a1465e4a31398b7bdf1163b84f9da86e51e5546509753832404d8df3afd",
    "audit_code/check_source_conversion.py": "25c674849eb9b21e6bf9c9f3f50d07e237397ec20019be3b80e3b2c2a5d1d840",
    "audit_code/check_ward_identity.py": "be1542ead9626c127a6a8fd7a01d41357e8a85283c580fa8c6af72b624000ab4",
    "code/born_integrals.py": "368445659916de1a99139b0771aec58ef1b064e0241a6e42f762caf635d8139e",
    "code/charge_matrices.json": "0cf6760292cd153edd1d514a49923f7335bb1b3ef963c9918af4180f25b61e30",
    "code/check_generic_operator.py": "7bffe4c92407343f5acb9bcd48dc8860fc185da73283e5f0f757d0425f3a38d8",
    "code/check_higher_endpoints.py": "434087bb0f96751e85b497d2c5434463229a0f250b4d097727c818caf226bb74",
    "code/check_integral_matching.py": "9581774f7604c3ad0a72c3e84ca68466b0e3841ddf950cfd9490e84f9385f5f7",
    "code/check_low_adjoint.py": "7ccbe4b680bd0857a71e96e267a18a4816898bb0882ece59777ec0171911023d",
    "code/check_low_endpoints.py": "3824d322cc5c2f6d6614af967dc34d212d14f58598da24a6f99300766a982415",
    "code/check_low_local.py": "c3de28cb81bdf70ac56cff39db04bfac1876187a6ac770626037ed6aab3850b0",
    "code/check_physical_endpoint.py": "49729bbee38a2828b84cc3e52fd35d19b0720d15140d61d686d6a30d5e746e8b",
    "code/checks/check_addition_formula.py": "ce42d60574371dbf1e26f3045003d335892db01dfc57d3dccdd0eda616f046c1",
    "code/checks/check_assembly.py": "5635e1316333656f6341832989b33a8d4c4461627f9589399c8f177be2d1fd5c",
    "code/checks/check_coordinate_pairing.py": "e656b0066bfa73154babca1ac670993a352927ab49d7551a0e3794a0b9038f1c",
    "code/checks/check_generic_physical.py": "dfa154cbf31fb22e74a6be2abf0d2498c29bfd73bd6fd5b4d8be15a9d05b07eb",
    "code/checks/check_historical_dipole.py": "c9b1c592524525fcaf47cd79a7ffff689446a06088fae780158c09b608a4e7eb",
    "code/checks/check_operator_reduction.py": "d9ccc84adba56c06bf69d6c7e4ff78d3241e6dfdb50ef957d2db8b6cd269029b",
    "code/checks/check_pairing.py": "09718cbbb6e9859b71c52e5e7142f4422e11c0ce1ae4f25fabe938085f8ab7fa",
    "code/checks/check_physical_column.py": "bfae2f706e6d4b680b4c84e3c1f684682a4746fe56735cd842dcca9d69cd6829",
    "code/checks/check_radial_identities.py": "2a0ee7269181a21ae9dc161ad0b14b274f20e4cbc33cc0cfe1ea72f58ce41755",
    "code/checks/check_reconstruction.py": "059f5c6f542b4495e4cf2091d4b71cbd0d82dc736c7a89d098d32decda4d06f2",
    "code/checks/check_revision_series.py": "8a5bd41e66585ae5be7e78d6f97bc86178b06c989e5defe4c61766f8859066b4",
    "code/checks/check_source_conversion.py": "25c674849eb9b21e6bf9c9f3f50d07e237397ec20019be3b80e3b2c2a5d1d840",
    "code/checks/check_tensor_projectors.py": "5183fb027bed71d0d32187f42574453b8cc786134ae2250f5204b6c8e2b351ec",
    "code/endpoint.py": "1d3ba6f75b193a38186e072432f6ca495eb1a05e1a5c7a70d71e4f3159c94c85",
    "code/frobenius.py": "7887914d1dd56917d02b2878ccf0e20bffc29069bdeef7da334a80766630ecef",
    "code/kernel_series.py": "d6678c2e89c573b36eed49e48c25265b62af8f4d85a99bcbd803993b3f57a76d",
    "code/low_kernel_series.py": "9d63cc8285a52cd0400dea1859e882eac9b94ed28af0f91d432aeecc23198028",
    "code/output/born_results.json": "626350532fc47cd46874601dfe51d3dfdbde47aefc8546d1935e40967ad07cd6",
    "code/output/higher_results.json": "a39a8bddbe7de1cb787a787ceae374217dd797a4d9921e47b88fc1a0980066be",
    "code/output/low_results.json": "9c2fca746fc93a23ee0c9937a7289d9f7dec089ae5ac58f0f121bd00dc1702e3",
    "code/output/physical_results.json": "64ec65e5fc8a66350abbb557ec8f39fcb2af710d85ec0b280813300afc0f47f1",
    "code/output/regenerated_charge_matrices.json": "0cf6760292cd153edd1d514a49923f7335bb1b3ef963c9918af4180f25b61e30",
    "code/provenance/README.txt": "f54651a703b660e4a04df608fd813870bad1e9108417bb7507785cb52aad9182",
    "code/provenance/derive_dipole_hessian.py": "f8f19b11afbbd8633f11377ef069b89aad1555571c01723c539c9cdef43d3473",
    "code/radial_operator.py": "0cee54b8b460a7e17e9446795ad2d420fa763601dc86a23db9b4bbcab2d20bdc",
    "code/reference_dipole_H.json": "c55f1373dff97fb8542666b740003ba53a59701ffabcf4f85f8b1e46b6c15343",
    "code/run_all_checks.py": "501349e2611e4b48d4d093237b6fe3f9b1addf79135cd75097d05828cbdd2b4d",
    "requirements.txt": "47fd19021144e071cc43b6e265aafada0056abe89724ad95bd6e3a8e37995b94",
    "verification_log.txt": "993e39b4ef349619ff6c014bc4f22f044999777bf79c28e9efec2b76cbc6f572"
  }
}


==> anc/NOTATION_AND_PRESCRIPTION.txt <==
CONVENTIONS AND DIMENSIONAL ENDPOINT PRESCRIPTION

Physical masses: M is heavy and m is light. The expansion is at fixed M
and harmonic-coordinate separation R. G is the four-dimensional Newton
constant, c=1, and u=GM/R. The rest energies are subtracted.

  V_static = m v_0SF(u) + (m^2/M) v_1SF(u) + O(m^3/M^2),
  v_0SF(u) = sqrt((1-u)/(1+u)) - 1,
  v_1SF(u) = u^2 [1-4u+(4/3)u^2 atanh(u)] /
              [2(1-u)(1+u)^3].

The auxiliary stationary action has linear sources J_1,J_2. They are
not the physical masses. On the particle branch J_a=-m_a exp(Phi_a),
Phi_a=partial W/partial J_a. In particular J_1=-M only when J_2=0;
the light particle shifts J_1 at first order in m. Omitting that shift
loses the leading u^2/2 term in v_1SF.

  W = J_2 w_1(J_1;R) + (J_2^2/2) w_2(J_1;R) + O(J_2^3),
  w_1(-M;R)=-atanh(u),
  C(u)=(R/G)w_2(-M;R)
      = 4u^2/(1-u^2)^2 [1-(u/3)atanh(u)],
  v_1SF = exp[-2atanh(u)]/2 [u^2/(1-u^2)^2-u C(u)].

The correlators are defined with factorials:
  C(u) = sum_{n>=1} Gamma_bar(2,2n) u^(2n)/(2n)!.
For n>=1 their stated all-order values are
  Gamma_bar(2,2n)/(2n)! = (14n-2)/3
                       -(4n-2)/3 sum_{j=1}^{n-1}1/(2j-1).

Dimensions: d=3+epsilon is spatial dimension, p=d-2=1+epsilon,
N=p+1 is angular-sphere dimension, lambda=ell(ell+p), ell>=0.
Omega_N is the area of the unit N-sphere. The background charge is
mu=8 pi G_d M/(N Omega_N), equal to GM at p=1. The radial variable
r is distance from the heavy source; x=r/mu and y=R/mu are used in
the physical-dimensional kernel, while z_R=mu/R^p is the generic-
dimensional background parameter. Distinguish x from the coupling u.

The perturbation column is q=(psi,f,v,c,e)^T. Drop v and e for ell=0,
and drop e for ell=1, before inversion. In scripts b=r v and a=f may
appear in the physical-dimensional equations; code comments state the
change of variables. The paper defines the radial Hessian H through the
quadratic part of the bulk action per unit time, 16 pi G_d calS^(2)_bulk
= -(1/2) int q^T H q dr, where S_bulk = int dt calS_bulk; so H is the
Hessian of the bulk ENERGY, while W is a stationary ACTION per unit
time. This accounts for the scalar-row sign in the Green-function
normalisation.

The exact Cartesian Ward identity in Section 3.2 is
  partial_i partial_j(sqrt(gamma) gamma^{ij} C_k)
    = 16 pi G_d sum_a J_a partial_k phi_reg(x_a) delta^(d)(x-x_a).
Here C_k=gamma_ki C^i. Source positions are fixed during the field
variation; the right-hand side need not vanish. On the harmonic heavy
background its linearisation is the frozen scalar operator applied to
each Cartesian component delta C_k. See WARD_IDENTITY.txt for the
derivation and the scope of the supplementary symbolic check.

Point-source prescription:
* Start with the stated harmonic-gauge classical action in generic d.
* Continue its radial power integrals meromorphically, with no freely
  added integration constant; use the inner/outer flat roots.
* Keep distributional contacts when derivatives meet on a propagator,
  including the heavy-source Laplacian delta function.
* Set scaleless integrals to zero and add no independent finite local
  source operator. Treat this as the specified bare prescription.
* Keep d-dependent terms before taking d->3; a vanishing numerator can
  multiply a pole and leave a finite endpoint contribution.
* In each fixed charge order, the continued angular weights are
  omega_ell(p)=Gamma(ell+p)/[Gamma(p+1)Gamma(ell+1)]. Their sum is zero
  by continuation from -1<Re(p)<0. Subtract the local constant A_loc
  from every mode, including the exceptional modes, before p->1.
* At p=1, A_loc=(1-u^2)^(-1/2). The uniform subtracted tail and its
  continuation to p=1 must be justified analytically, not inferred
  from a finite mode cutoff.

The proof is coefficientwise in the formal weak-field expansion. It
does not impose a horizon boundary condition. The static potential is
coordinate dependent; it is not a freely supported two-body equilibrium
or a gauge-invariant circular-orbit binding energy. The small-mass
expansion is not asserted to be uniform at u=1.

Useful exact regression values:
  Gamma_bar(2,2)=8; Gamma_bar(2,4)=160; Gamma_bar(2,6)=6400;
  Gamma_bar(2,8)=437248; Gamma_bar(2,10)=45757440;
  Gamma_bar(2,12)=6814494720.
  Dipole T_{1,2}(1)=69/35, T_{1,4}(1)=11901/6125,
  T_{1,6}(1)=567509/385875; kappa_0=20/9, kappa_2=-4/3.
In scripts and logs, charge order means order in mu (the paper's
weak-field order), t_k denotes T_{1,k}, c_0, c_2 denote kappa_0,
kappa_2, and incoming/outgoing denote the paper's inner/outer radial
branches.
These values are comparison targets, not inputs for a fresh derivation.


==> anc/PACKAGE_SHA256.json <==
{
  "description": "All ancillary files except this checksum file; paths relative to this file.",
  "sha256": {
    "AUDIT_GUIDE.txt": "cbeaf9b3b58225b1be7d68c286db5eb7d8d59e4f31a698be7af362fab9cb5cd6",
    "AUDIT_REPORT_TEMPLATE.txt": "36b2694111ab68393c71c8637cb1f31ccf5114d22bc2aec80cdcd4cb0e94dc1c",
    "CLAIM_MAP.csv": "222ee35584301c5fcfb3326e2626bf04d8ec4bca43b7dbe9281965496a011462",
    "INDEPENDENT_AGENT_PROMPT.txt": "00c3d3ea91e2cc9aee8e06afa220cf52fd5b2cb5428505ca8d8bd6e47e735fb1",
    "MANIFEST.sha256.json": "eaeeeb587696fec778e157b49fa7b26f68168341921fa2ec1d7b50299b589998",
    "NOTATION_AND_PRESCRIPTION.txt": "68e72b48673a0993d5707357b809b2121b75407d10baacad1c6b92b97b2f4947",
    "PROVENANCE.txt": "efaf1bc39d0f7329cce53d866b2a5c8fac42fedc799a4aa9ced9caf1f640e556",
    "START_HERE.txt": "541c130000aa2c87a49b4803f9c7a9fcd311d42942313b70be7a8d64e1c77a5f",
    "WARD_IDENTITY.txt": "3c4440686d70fdb2eadcfd27fd1612295992ebf33acf588003c526a384f49ab2",
    "audit.py": "1bc77a1465e4a31398b7bdf1163b84f9da86e51e5546509753832404d8df3afd",
    "audit_code/check_source_conversion.py": "25c674849eb9b21e6bf9c9f3f50d07e237397ec20019be3b80e3b2c2a5d1d840",
    "audit_code/check_ward_identity.py": "be1542ead9626c127a6a8fd7a01d41357e8a85283c580fa8c6af72b624000ab4",
    "code/born_integrals.py": "368445659916de1a99139b0771aec58ef1b064e0241a6e42f762caf635d8139e",
    "code/charge_matrices.json": "0cf6760292cd153edd1d514a49923f7335bb1b3ef963c9918af4180f25b61e30",
    "code/check_generic_operator.py": "7bffe4c92407343f5acb9bcd48dc8860fc185da73283e5f0f757d0425f3a38d8",
    "code/check_higher_endpoints.py": "434087bb0f96751e85b497d2c5434463229a0f250b4d097727c818caf226bb74",
    "code/check_integral_matching.py": "9581774f7604c3ad0a72c3e84ca68466b0e3841ddf950cfd9490e84f9385f5f7",
    "code/check_low_adjoint.py": "7ccbe4b680bd0857a71e96e267a18a4816898bb0882ece59777ec0171911023d",
    "code/check_low_endpoints.py": "3824d322cc5c2f6d6614af967dc34d212d14f58598da24a6f99300766a982415",
    "code/check_low_local.py": "c3de28cb81bdf70ac56cff39db04bfac1876187a6ac770626037ed6aab3850b0",
    "code/check_physical_endpoint.py": "49729bbee38a2828b84cc3e52fd35d19b0720d15140d61d686d6a30d5e746e8b",
    "code/checks/check_addition_formula.py": "ce42d60574371dbf1e26f3045003d335892db01dfc57d3dccdd0eda616f046c1",
    "code/checks/check_assembly.py": "5635e1316333656f6341832989b33a8d4c4461627f9589399c8f177be2d1fd5c",
    "code/checks/check_coordinate_pairing.py": "e656b0066bfa73154babca1ac670993a352927ab49d7551a0e3794a0b9038f1c",
    "code/checks/check_generic_physical.py": "dfa154cbf31fb22e74a6be2abf0d2498c29bfd73bd6fd5b4d8be15a9d05b07eb",
    "code/checks/check_historical_dipole.py": "c9b1c592524525fcaf47cd79a7ffff689446a06088fae780158c09b608a4e7eb",
    "code/checks/check_operator_reduction.py": "d9ccc84adba56c06bf69d6c7e4ff78d3241e6dfdb50ef957d2db8b6cd269029b",
    "code/checks/check_pairing.py": "09718cbbb6e9859b71c52e5e7142f4422e11c0ce1ae4f25fabe938085f8ab7fa",
    "code/checks/check_physical_column.py": "bfae2f706e6d4b680b4c84e3c1f684682a4746fe56735cd842dcca9d69cd6829",
    "code/checks/check_radial_identities.py": "2a0ee7269181a21ae9dc161ad0b14b274f20e4cbc33cc0cfe1ea72f58ce41755",
    "code/checks/check_reconstruction.py": "059f5c6f542b4495e4cf2091d4b71cbd0d82dc736c7a89d098d32decda4d06f2",
    "code/checks/check_revision_series.py": "8a5bd41e66585ae5be7e78d6f97bc86178b06c989e5defe4c61766f8859066b4",
    "code/checks/check_source_conversion.py": "25c674849eb9b21e6bf9c9f3f50d07e237397ec20019be3b80e3b2c2a5d1d840",
    "code/checks/check_tensor_projectors.py": "5183fb027bed71d0d32187f42574453b8cc786134ae2250f5204b6c8e2b351ec",
    "code/endpoint.py": "1d3ba6f75b193a38186e072432f6ca495eb1a05e1a5c7a70d71e4f3159c94c85",
    "code/frobenius.py": "7887914d1dd56917d02b2878ccf0e20bffc29069bdeef7da334a80766630ecef",
    "code/kernel_series.py": "d6678c2e89c573b36eed49e48c25265b62af8f4d85a99bcbd803993b3f57a76d",
    "code/low_kernel_series.py": "9d63cc8285a52cd0400dea1859e882eac9b94ed28af0f91d432aeecc23198028",
    "code/output/born_results.json": "626350532fc47cd46874601dfe51d3dfdbde47aefc8546d1935e40967ad07cd6",
    "code/output/higher_results.json": "a39a8bddbe7de1cb787a787ceae374217dd797a4d9921e47b88fc1a0980066be",
    "code/output/low_results.json": "9c2fca746fc93a23ee0c9937a7289d9f7dec089ae5ac58f0f121bd00dc1702e3",
    "code/output/physical_results.json": "64ec65e5fc8a66350abbb557ec8f39fcb2af710d85ec0b280813300afc0f47f1",
    "code/output/regenerated_charge_matrices.json": "0cf6760292cd153edd1d514a49923f7335bb1b3ef963c9918af4180f25b61e30",
    "code/provenance/README.txt": "f54651a703b660e4a04df608fd813870bad1e9108417bb7507785cb52aad9182",
    "code/provenance/derive_dipole_hessian.py": "f8f19b11afbbd8633f11377ef069b89aad1555571c01723c539c9cdef43d3473",
    "code/radial_operator.py": "0cee54b8b460a7e17e9446795ad2d420fa763601dc86a23db9b4bbcab2d20bdc",
    "code/reference_dipole_H.json": "c55f1373dff97fb8542666b740003ba53a59701ffabcf4f85f8b1e46b6c15343",
    "code/run_all_checks.py": "501349e2611e4b48d4d093237b6fe3f9b1addf79135cd75097d05828cbdd2b4d",
    "requirements.txt": "47fd19021144e071cc43b6e265aafada0056abe89724ad95bd6e3a8e37995b94",
    "verification/SUMMARY.txt": "635df835a7f1d14e76ba2ef8296a2112b22a907acdf55b6935e8bd4805eefb8e",
    "verification/input_manifest.json": "eaeeeb587696fec778e157b49fa7b26f68168341921fa2ec1d7b50299b589998",
    "verification/logs/01_operator.log": "e4c27dd3beda1c7a4bff3cbefe64ca29eb3470f6ff432ab7d59ca73be98b0440",
    "verification/logs/02_integral_matching.log": "dfb58cee93542548d458abc7e6919f4ba09d481e9510b306ef71d8b9c4bc8ca4",
    "verification/logs/03_physical_endpoint.log": "05cad9948484cacd33773341d96408fc623f8feb1f6356b25521ef01eb57889c",
    "verification/logs/04_higher_endpoints.log": "069abe1f9ff83294f3fa8a3ad807e269ab7b724954805307aec3e12343a1a5ca",
    "verification/logs/05_low_endpoints.log": "97cefff9f127e6be346d1c4dd0714bd6b77653273859692126390fdb5766d8ac",
    "verification/logs/06_low_kernel.log": "cf2a6d23249e292dc6c4b86303c79f2eec052421fe5b1271d38921548c8af139",
    "verification/logs/07_low_local.log": "7c94b9058a19d88da0a2012042276fd400d5be35639980e8e2284df22783fb22",
    "verification/logs/08_low_adjoint.log": "0390fc239a634e7a855062c254b6c656440d546163f282b946c9e5ffed4a2eb6",
    "verification/logs/09_tensor_projectors.log": "0af6d597d18633083e3ce442a813f673a36a042d9a42323ffd90f92aa187379e",
    "verification/logs/10_addition_formula.log": "db7f1777034429a020ebc11e523ea1f01b5f785154123d185071bd790e9bb1c6",
    "verification/logs/11_assembly.log": "8e151c723dfa80409500d4e4db33ce3462a16e7dd893bc0624e478ee38651cbc",
    "verification/logs/12_generic_physical.log": "e99733f5d761eee34bac8c4bc7bba6b4b5b7f734838d00c1c2e997dc2fc5006a",
    "verification/logs/13_physical_column.log": "82331a8d3d89e19a0bf6bb4886010abf15be79b6da4e0cf0f6243812c856654e",
    "verification/logs/14_source_conversion.log": "bf7586216fc1d4de5581f5cb4a2ef2a03782cc403ac85dcf35d0ee98822e4d80",
    "verification/logs/15_operator_reduction.log": "136a0427103dc0b732742e49f4691d9a7cf9ddab2b8a1f36372bf9ceccd7795b",
    "verification/logs/16_radial_identities.log": "0605d121e7bb5603469291089c6024fd73a4be0b3003aae4841205d06b588796",
    "verification/logs/17_pairing.log": "3fbc8ad6c1494a510c1c29ba905c19ddbd17255deceea86e7706a024781d489b",
    "verification/logs/18_coordinate_pairing.log": "aada7bd9c7e9d8da675fdbf99524fdc794afd30b8609c5682307ec2ca1d8aa7a",
    "verification/logs/19_reconstruction.log": "e321b4eb8f3b003c0fb8e4c98b081da983417b48abf077a31e1efe90ddb2589e",
    "verification/logs/20_source_conversion_series.log": "bf7586216fc1d4de5581f5cb4a2ef2a03782cc403ac85dcf35d0ee98822e4d80",
    "verification/logs/21_potential_series.log": "21f77bf03b2d44c6ff23c291d2b72890f9e764ffb9f216adc66c51cc975d95ab",
    "verification/logs/22_dipole_generator.log": "6b979975ad0ada2add7bf76c6ffdcc2803cec980c14d44d57677a51f0adc63fe",
    "verification/logs/23_ward_identity.log": "c0905ebe1ebff64c09ac9c2ebd2f46803be52843c9fb86562b568f3a05307a51",
    "verification/regenerated/born_results.json": "626350532fc47cd46874601dfe51d3dfdbde47aefc8546d1935e40967ad07cd6",
    "verification/regenerated/higher_results.json": "a39a8bddbe7de1cb787a787ceae374217dd797a4d9921e47b88fc1a0980066be",
    "verification/regenerated/low_results.json": "9c2fca746fc93a23ee0c9937a7289d9f7dec089ae5ac58f0f121bd00dc1702e3",
    "verification/regenerated/physical_results.json": "64ec65e5fc8a66350abbb557ec8f39fcb2af710d85ec0b280813300afc0f47f1",
    "verification/regenerated/regenerated_charge_matrices.json": "0cf6760292cd153edd1d514a49923f7335bb1b3ef963c9918af4180f25b61e30",
    "verification/run_report.json": "093c7a68923ed8873310a9f63b97efc9024fd478769bbaf8929073abba2ec6e4",
    "verification_log.txt": "993e39b4ef349619ff6c014bc4f22f044999777bf79c28e9efec2b76cbc6f572"
  }
}


==> anc/PROVENANCE.txt <==
PROVENANCE AND SCOPE

CURRENT PACKAGING: 2 DECEMBER 2026
This revision accompanies the manuscript supplied on 2 December 2026,
with local wording corrections to the stationary elimination, the Ward
identity explanation and the Appendix C.1 quadratic-action statement.
No displayed equation, label, citation or bibliography entry was changed
in preparing this revision. The revised manuscript is supplied separately.
Its SHA-256 at packaging is:
1faf383a417817ee20e116912fdbff3e3a7006b909b4474f6ecb9630fa0456bc

Relative to the preceding 30 November package:
* CLAIM_MAP.csv follows the new equation numbering after the Ward
  identity in Section 3.2 and includes that identity as claim 02a.
* WARD_IDENTITY.txt gives a derivation from the gauge-fixed action.
  audit_code/check_ward_identity.py adds symbolic transformation and
  linearisation checks. audit.py runs it as task 23 after the previous
  22 tasks, which are unchanged.
* The audit guide and notation dictionary cover the new Ward identity.
  The manuscript's clearer source-to-potential derivation, probe
  correlator statement and horizon qualification require no change to
  the existing calculation code or expected outputs.
* All existing code/, reference data, pinned requirements and the
  source-conversion check are byte-identical to the uploaded archive.
* verification/ records a fresh 23-task run of this exact package,
  with the input manifest, logs and five regenerated JSON results.
* Both checksum manifests are regenerated. The archive still contains
  only anc/, with no manuscript, PDF, TeX source or nested archive.

The records below describe earlier packages and their historical runs.
Their references to older manuscript files, page counts and task counts
are not claims about the current package.

PREVIOUS PACKAGING: 30 NOVEMBER 2026, SECOND REVISION
This archive contains only the anc/ directory. The main manuscript is
supplied separately in the same arXiv submission. This revision follows
a revision of the manuscript. Relative to the first 30 November 2026
package:

* In the manuscript, the former Section 9 on checks and reproducibility
  is now Appendix D, which also names the dipole check scripts previously
  cited in a footnote to Appendix B.2. The Discussion is now Section 9.
  The radial branches previously called incoming and outgoing are now
  called inner and outer. Equation numbers are unchanged.
* CLAIM_MAP.csv: row 05 uses the new branch name, and row 14 now points
  to Section 9 and Appendix D. AUDIT_GUIDE.txt, START_HERE.txt and
  NOTATION_AND_PRESCRIPTION.txt are updated accordingly; the notation
  guide records that the scripts and logs keep the older branch names.
* No code, reference datum, requirement or expected output changed.
* verification/ now records a fresh 22-task run of this exact package.
* MANIFEST.sha256.json and PACKAGE_SHA256.json are regenerated.

PREVIOUS PACKAGING: 30 NOVEMBER 2026, FIRST REVISION
Relative to the 1 November 2026 package:

* The AI-generated technical companion Static_1SF_Complete_Proof.pdf has
  been withdrawn. Its derivation is now given in the main paper,
  Sections 2-8 and Appendices A-C. This includes a new Appendix B.2 with
  the light-source dipole Green's function at distinct arguments, its
  reconstruction for an arbitrary source and its reciprocity, which were
  previously given only in the companion. The companion also used
  notation that the revised paper has superseded.
* START_HERE.txt, AUDIT_GUIDE.txt, CLAIM_MAP.csv,
  INDEPENDENT_AGENT_PROMPT.txt and NOTATION_AND_PRESCRIPTION.txt are
  updated accordingly. CLAIM_MAP.csv no longer has a companion column,
  and its manuscript locations refer to the revised paper. The notation
  guide records the correspondence between the paper's notation (T_1k,
  kappa_0, kappa_2, weak-field order) and that of the scripts and logs
  (t_k, c_0, c_2, charge order).
* code/endpoint.py: only its introductory comment changed, to point to
  the main paper; no algorithm or reference datum changed.
* verification/ now records a fresh 22-task run of this exact package.
  Two records describing the earlier manuscript build,
  document_build_report.json and bibliography_validation.json, are no
  longer included.
* After an independent review on 30 November 2026, two stale pointers in
  code comments were corrected: code/radial_operator.py now refers to
  the main paper instead of an absent PDF, and
  code/check_generic_operator.py names its own command instead of an
  absent run_checks.py. CLAIM_MAP.csv marks its two package-root paths
  explicitly, and the notation guide distinguishes the action from the
  action per unit time. No algorithm, reference datum or expected output
  changed.
* MANIFEST.sha256.json and PACKAGE_SHA256.json are regenerated.

WITHDRAWN COMPANION (HISTORICAL)
Earlier versions of this package included Static_1SF_Complete_Proof.pdf, a
123-page document whose front page identified it as an "AI-generated
pedagogical companion" and stated "Generated by ChatGPT (OpenAI)" and
"Prompted by Riccardo Gonzo and Ricardo Monteiro". SHA-256 of its last
distributed version:
c38481b4cd3d00d6a377cc2a566f04de2a2ec6a3f3c67e7dbc231513b298a2cb

HISTORICAL RECORD: 30 OCTOBER 2026
Prepared 30 October 2026 for the author's arXiv submission.

MAIN MANUSCRIPT
The root-level static_1sf.tex uses the author's latest supplied static_1sf(3).tex
as its base. This revision expands the literature overview before the first
equation, updates the final roadmap item and supplementary-material note,
and replaces the repeated file inventory at the beginning of Section 9
with a direct connection to that note. It also updates the bibliography.
The abstract, author information, preprint number, static-sector paragraph
and results, Sections 2--8, note added, acknowledgements and appendices
are unchanged. All 101 display-math environments are byte-for-byte retained.
The bibliography is ordered by first citation and contains 47 entries.
SHA-256 of the supplied source:
bb58b9113dd7534f205aacc492b48f16e430f4455dc3a79b77d8b6b526b7d4f8
SHA-256 of the revised manuscript source:
aa26d0a60b65dc9de62efc2a5c9646bc2c08a3af82ccd373a3d39826a4ab4e2a

The 11 added references comprise Levi's EFT review; the Bern, Bjerrum-Bohr,
Kosower, Buonanno and Di Vecchia overview papers; the updated 2024 review
by Schaefer and Jaranowski; Barack and Pound's self-force review; the
2025 LISA waveform review; the extended extreme-mass-ratio EFT paper;
and Kavanagh, Parra-Martinez and Usseglio's recent scattering-waveform paper.
Pound and Wardell's existing entry now includes its published book-chapter
information. Article identifiers, titles, authors and publication data
were checked against arXiv and INSPIRE, with publisher-deposited Crossref
records used for book and updated-review publication details.
The existing DLMF reference is retained. Validation of the 46 article
identifiers, 39 journal publication tuples and one book chapter was recorded at the time
in verification/bibliography_validation.json, no longer included. The manuscript PDF has
26 pages and compiles in three pdfLaTeX passes without warnings.

This manuscript-only revision occurred after the recorded successful
22-task computational run. All calculation code, reference inputs, pinned
requirements and the runner are byte-identical to those covered by
verification/input_manifest.json. The suite was not rerun for this
literature revision. Its original report and logs remain unchanged.
The note's Gamma_3,7 statement is retained as supplied by the author;
this computational package concerns the first-self-force proof.

CALCULATION CODE
code/ is the retained computational package, relocated without changing
its scientific algorithms or data. Only endpoint.py's introductory comment
has been edited, most recently to point to the main paper; the generator
README's working-directory instruction was clarified earlier. audit_code/
is unchanged. audit.py is adapted to the code/ path; its 22 tasks, pinned
versions, fresh-matrix use and JSON comparisons are unchanged. No script
depends on the name of its containing directory.

The code/output/ files are retained reference data. A fresh run regenerates
them in a separate directory, uses newly derived matrices downstream and
compares outputs exactly. Its logs and report are in verification/.
verification/input_manifest.json is the exact manifest checked for that run.
verification_log.txt is an older development run of 27 October 2026.

AUDIT SCOPE
Passing the scripts establishes the computational checks in their logs;
it is not a machine-checked proof of every all-order analytical statement.
The paper, its appendices and the claim map support independent assessment
of those statements. No external auditor's private code is represented as
included. The acknowledgment reflects the author's account of the work.

PACKAGING
The arXiv submission contains the manuscript source at its top level and
the anc/ directory beside it, without a containing wrapper directory. The
ancillary directory contains no nested archives, TeX files, main-paper
PDF, TeX build output, Python bytecode or credentials. No paper has been
submitted by preparing these files.


==> anc/START_HERE.txt <==
STATIC FIRST-SELF-FORCE GRAVITY: ANCILLARY VERIFICATION AND AUDIT
2 December 2026

These files accompany "Exact static two-body gravitational potential at
first self-force order", by Ricardo Monteiro. The analytic derivation is
given in full in the main arXiv paper and its Appendices A-C; the files
here support computational reproduction and independent audit. No earlier
project package or private file is required. Keep the supplied relative
directory structure when downloading.

READ THESE FIRST

1. The main paper: Sections 2-8 and Appendices A-C for the derivation,
   and Appendix D for what the computational checks cover.
2. AUDIT_GUIDE.txt: the order of independent checks and their scope.
3. CLAIM_MAP.csv: manuscript sections, equations and scripts.
4. NOTATION_AND_PRESCRIPTION.txt: conventions and regularisation.
5. INDEPENDENT_AGENT_PROMPT.txt: a task specification for an independent
   human or AI-assisted audit.

Earlier versions of this package also contained a 123-page AI-generated
technical companion, Static_1SF_Complete_Proof.pdf. It has been withdrawn:
the derivation it expanded is now given in the paper and its appendices,
and it used superseded notation. PROVENANCE.txt records this change.

REPRODUCE THE COMPUTATIONAL CHECKS

Requirements: Python 3.10 or newer, SymPy 1.14.0 and mpmath 1.3.0.
All calculation inputs are local. Network access is needed only if the
Python packages must first be installed. No account, commercial algebra
system or language-model service is required.

From the directory containing this file and audit.py:

  python3 -m venv .venv
  . .venv/bin/activate
  python -m pip install -r requirements.txt
  python audit.py --integrity-only
  python audit.py

The runner locates inputs relative to its own file. The directory may be
renamed or moved without changing any script. It creates a fresh working
copy, removes all copied generated outputs, regenerates the general-
dimensional Hessian through sixth charge order, compares it with the
retained matrices, and uses the newly regenerated matrices downstream.
It executes 23 checks, records their logs and compares all five regenerated
JSON results with the retained reference data. Assertions must be enabled:
do not use -O, -OO or PYTHONOPTIMIZE. A failed check stops the run.

Output is written to audit-runs/<UTC timestamp>/ by default. Select a fresh
external location with --output-dir PATH. The per-process timeout is 1800
seconds; use --timeout SECONDS to change it. Runtime depends on the machine.

The older entry point, python code/run_all_checks.py, remains available
and runs its original 11-task suite. audit.py includes those same tasks
plus 12 further checks and the clean-workspace/reference-output controls.
There is no need to run both entry points for the standard reproduction.

verification/ records a fresh 23-task run of this exact package, made
after the final edits. It contains the machine-readable report, individual
logs, regenerated JSON and the input manifest checked at the start, which
is identical to MANIFEST.sha256.json. Read its status; the presence of
these files is not itself proof of success. verification_log.txt is
separately retained historical output from an earlier development run on
27 October 2026.

WHAT A SUCCESSFUL RUN MEANS

PASS_COMPUTATIONAL_CHECKS means the supplied symbolic identities, tested
finite-order comparisons and numerical quadratures reproduced. It does
not certify every all-order analytical claim. In particular, independently
assess the endpoint argument, homogeneous-solution classification and
angular continuation using the paper (Sections 4, 6 and 7 and Appendices
B and C), AUDIT_GUIDE.txt and CLAIM_MAP.csv.

DOCUMENT BUILDING

The main manuscript is supplied separately and is not included in this
ancillary directory. When submitting to arXiv, upload the manuscript TeX
at the top level and this anc/ directory beside it, in the same
submission. The manuscript uses an inline bibliography and standard TeX
Live packages; compile with pdfLaTeX repeatedly until cross-references
stabilise. arXiv compiles that source during submission. All
computational code needed for the checks is included here.

CONTENTS (paths relative to this directory)

  code/                         Calculation and verification code
  code/charge_matrices.json     Retained general-dimensional operator
  code/reference_dipole_H.json  Retained dipole regression reference
  code/output/                  Retained reference JSON results
  code/provenance/               Original dipole generator and provenance
  requirements.txt              Pinned Python dependencies
  audit_code/                   Source-conversion and Cartesian Ward checks
  audit.py                      Fresh-workspace 23-task runner
  verification/                 Fresh run, logs and regenerated results
  verification_log.txt          Clearly labelled historical run
  AUDIT_GUIDE.txt                Detailed independent-audit instructions
  CLAIM_MAP.csv                 Proof-to-code and document map
  NOTATION_AND_PRESCRIPTION.txt  Conventions and prescription
  INDEPENDENT_AGENT_PROMPT.txt   Starting task for an independent auditor
  AUDIT_REPORT_TEMPLATE.txt     Suggested reporting format
  WARD_IDENTITY.txt             Derivation and scope of the new Ward check
  PROVENANCE.txt                Source provenance and packaging changes
  MANIFEST.sha256.json          Hashes of audit inputs and guides
  PACKAGE_SHA256.json           Hashes of all ancillary files except itself


==> anc/WARD_IDENTITY.txt <==
EXACT CARTESIAN WARD IDENTITY
Manuscript Section 3.2, Eq. (38), source label eq:ward.

This note derives the newly displayed identity from the same action as
the paper. The notation below is local to this derivation; it does not
change any script's radial variables.

Write rho=sqrt(gamma), A^{ij}=rho gamma^{ij}, and
C^k=-(1/rho) partial_i A^{ik}, C_k=gamma_ki C^i. The last lowering uses
the reduced metric gamma, not the fixed flat reference metric.
The gauge-fixing action per unit time is

  S_gf = -1/(32 pi G_d) int d^d x rho gamma_ij C^i C^j.

Use an active field variation delta phi=xi^i partial_i phi and
delta gamma_ij=Lie_xi gamma_ij, with xi of compact support. Keep source
positions, their linear couplings J_a and the flat reference metric fixed.
The density transformation gives

  delta A^{ij} = xi^k partial_k A^{ij}
                 - A^{kj} partial_k xi^i - A^{ik} partial_k xi^j
                 + A^{ij} partial_k xi^k,
  delta rho = partial_k(rho xi^k).

Varying the defining formula for C^k then yields

  delta C^k = xi^i partial_i C^k - C^i partial_i xi^k
              + gamma^{ij} partial_i partial_j xi^k.

Consequently, after dropping the total derivative from the density's
Lie derivative,

  delta S_gf = -1/(16 pi G_d)
                int d^d x A^{ij} C_k partial_i partial_j xi^k.

The invariant bulk action contributes only a boundary term. The source
variation is sum_a J_a xi^k(x_a) partial_k phi_reg(x_a). At the stationary
point of the full sourced, gauge-fixed action the sum of these variations
vanishes. Integrating the gauge-fixing term by parts twice, without a sign
change, and using arbitrary xi gives

  partial_i partial_j(A^{ij} C_k)
    = 16 pi G_d sum_a J_a partial_k phi_reg(x_a) delta^(d)(x-x_a).

This fixes the sign and the factor 16 pi G_d in the paper. The derivative
at each source is evaluated before coincidence, with the same dimensional
point-source prescription used to define W. Stationarity also gives
partial W/partial x_a^k = J_a partial_k phi_reg(x_a).

On the harmonic heavy background, C_bar=0 and partial_j A_bar^{ij}=0.
Only A_bar^{ij} delta C_k survives at first light-source order, and

  partial_i partial_j(A_bar^{ij} delta C_k)
    = partial_i(A_bar^{ij} partial_j delta C_k).

Thus each Cartesian component obeys the frozen scalar operator. Angular
decomposition produces the two residual equations in Section 4.1,
Eq. (54), label eq:reduced. The heavy-source force in Section 6.2 must
also be included. A vanishing force right-hand side does not by itself
exclude a homogeneous residual: its absence uses the same point-source
and branch prescription as the field solution, not decay alone.

REPRODUCIBLE CHECK AND LIMITS

audit_code/check_ward_identity.py derives the transformation of C from
arbitrary smooth symmetric A and rho, checks the gauge-fixing density
variation, and verifies the harmonic-background reduction. It uses exact
symbolic functions and their derivatives, with no numerical sampling, in
dimensions 2, 3 and 4. Dimension 2 is an algebra check of this density
identity, not a use of the dimensionally singular reduced gravitational
action at d=2. The index derivation above is dimension-independent.

The script does not define products of distributions at point sources or
prove their dimensional continuation. Those use the manuscript's stated
prescription. It neither proves the all-order pole cancellation nor the
angular-tail bound. The existing radial scripts provide separate checks
of the projected Ward equations and the exceptional dipole source.


==> anc/audit.py <==
#!/usr/bin/env python3
"""Reproduce the supplied computational checks; no theorem certification."""
from pathlib import Path
import argparse
import datetime
import hashlib
import importlib.metadata
import json
import os
import platform
import shutil
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parent
TASKS = [
    ("01_operator", "check_generic_operator.py", "--order", "6"),
    ("02_integral_matching", "check_integral_matching.py"),
    ("03_physical_endpoint", "check_physical_endpoint.py"),
    ("04_higher_endpoints", "check_higher_endpoints.py"),
    ("05_low_endpoints", "check_low_endpoints.py"),
    ("06_low_kernel", "low_kernel_series.py"),
    ("07_low_local", "check_low_local.py"),
    ("08_low_adjoint", "check_low_adjoint.py"),
    ("09_tensor_projectors", "checks/check_tensor_projectors.py"),
    ("10_addition_formula", "checks/check_addition_formula.py"),
    ("11_assembly", "checks/check_assembly.py"),
    ("12_generic_physical", "checks/check_generic_physical.py"),
    ("13_physical_column", "checks/check_physical_column.py"),
    ("14_source_conversion", "@audit/check_source_conversion.py"),
    ("15_operator_reduction", "checks/check_operator_reduction.py"),
    ("16_radial_identities", "checks/check_radial_identities.py"),
    ("17_pairing", "checks/check_pairing.py"),
    ("18_coordinate_pairing", "checks/check_coordinate_pairing.py"),
    ("19_reconstruction", "checks/check_reconstruction.py"),
    ("20_source_conversion_series", "checks/check_source_conversion.py"),
    ("21_potential_series", "checks/check_revision_series.py"),
    ("22_dipole_generator", "checks/check_historical_dipole.py"),
    ("23_ward_identity", "@audit/check_ward_identity.py"),
]

def integrity():
    manifest = ROOT / "MANIFEST.sha256.json"
    if not manifest.is_file():
        raise RuntimeError("Missing MANIFEST.sha256.json; package is incomplete.")
    data = json.loads(manifest.read_text())
    entries = data["sha256"]
    for name, expected in entries.items():
        path = (ROOT / name).resolve()
        if not path.is_relative_to(ROOT) or not path.is_file():
            raise RuntimeError("Missing or unsafe manifest path: " + name)
        actual = hashlib.sha256(path.read_bytes()).hexdigest()
        if actual != expected:
            raise RuntimeError("SHA-256 mismatch: " + name)
    print(f"Integrity: {len(entries)} listed files match SHA-256.", flush=True)
    return hashlib.sha256(manifest.read_bytes()).hexdigest()

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--integrity-only", action="store_true")
    parser.add_argument("--output-dir", type=Path)
    parser.add_argument("--timeout", type=float, default=1800,
                        help="Per-process timeout in seconds (default 1800).")
    args = parser.parse_args()
    manifest_hash = integrity()
    if args.integrity_only:
        return 0
    if not __debug__ or sys.flags.optimize or os.environ.get("PYTHONOPTIMIZE", "") not in ("", "0"):
        raise RuntimeError("Assertions must be enabled: do not use -O, -OO or PYTHONOPTIMIZE.")
    if args.timeout <= 0:
        raise RuntimeError("--timeout must be positive.")
    versions = {p: importlib.metadata.version(p) for p in ("sympy", "mpmath")}
    required = {"sympy": "1.14.0", "mpmath": "1.3.0"}
    if versions != required:
        raise RuntimeError(f"Install requirements.txt. Found {versions}; expected {required}.")
    stamp = datetime.datetime.now(datetime.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    out = (args.output_dir or ROOT / "audit-runs" / stamp).resolve()
    if out.exists():
        raise RuntimeError("Output directory already exists; choose a fresh one: " + str(out))
    if any(out.is_relative_to(ROOT / p) for p in ("code", "audit_code", "verification")):
        raise RuntimeError("Use a new audit-runs directory or an external output directory.")
    out.mkdir(parents=True)
    work = out / "work"
    shutil.copytree(ROOT / "code", work / "code",
                    ignore=shutil.ignore_patterns("__pycache__", "*.pyc"))
    shutil.copytree(ROOT / "audit_code", out / "audit_code")
    code = work / "code"
    # No generated response or operator from the delivered run can be reused.
    shutil.rmtree(code / "output", ignore_errors=True)
    (code / "output").mkdir()
    logs = out / "logs"
    logs.mkdir()
    env = os.environ.copy()
    env["PYTHONUNBUFFERED"] = "1"
    env["PYTHONDONTWRITEBYTECODE"] = "1"
    env["PYTHONPATH"] = os.pathsep.join(
        [str(code), str(code / "checks")] +
        ([env["PYTHONPATH"]] if env.get("PYTHONPATH") else []))
    report = {
        "started_utc": stamp,
        "status": "RUNNING",
        "meaning": "Computational reproduction only; analytic claims require independent review.",
        "manifest_sha256": manifest_hash,
        "python": sys.version,
        "platform": platform.platform(),
        "dependencies": versions,
        "assertions_enabled": True,
        "source_outputs_removed_before_run": True,
        "downstream_operator": "freshly regenerated matrices, after retained-reference equality check",
        "tasks": [],
        "comparisons": [],
    }
    def save():
        (out / "run_report.json").write_text(json.dumps(report, indent=2) + "\n")
    started = time.monotonic()
    save()
    try:
        for number, (name, script, *extra) in enumerate(TASKS, 1):
            program = out / "audit_code" / script.split("/", 1)[1] if script.startswith("@audit/") else code / script
            rel_log = "logs/" + name + ".log"
            print(f"[{number}/{len(TASKS)}] {name}: starting", flush=True)
            before = time.monotonic()
            with (out / rel_log).open("w") as stream:
                child = subprocess.Popen([sys.executable, str(program), *extra],
                                         cwd=code, env=env, stdout=stream,
                                         stderr=subprocess.STDOUT)
                try:
                    while True:
                        try:
                            code_status = child.wait(timeout=min(20, args.timeout))
                            break
                        except subprocess.TimeoutExpired:
                            elapsed = time.monotonic() - before
                            if elapsed >= args.timeout:
                                child.kill()
                                child.wait()
                                raise RuntimeError(f"{name} exceeded {args.timeout:g}s; see {rel_log}")
                            print(f"  {name}: still running ({elapsed:.0f}s)", flush=True)
                except BaseException:
                    if child.poll() is None:
                        child.kill()
                        child.wait()
                    raise
            record = {"name": name, "script": script, "arguments": extra,
                      "exit_code": code_status, "seconds": round(time.monotonic() - before, 3),
                      "log": rel_log}
            report["tasks"].append(record)
            save()
            if code_status:
                raise RuntimeError(f"{name} exited {code_status}; see {rel_log}")
            print(f"  PASS ({record['seconds']:.1f}s)", flush=True)
            if number == 1:
                regenerated = code / "output/regenerated_charge_matrices.json"
                if not regenerated.is_file():
                    raise RuntimeError("Operator regeneration produced no matrix file.")
                shutil.copyfile(regenerated, code / "charge_matrices.json")
        originals = ROOT / "code/output"
        generated = code / "output"
        if set(p.name for p in originals.glob("*.json")) != set(p.name for p in generated.glob("*.json")):
            raise RuntimeError("Generated JSON inventory differs from retained output inventory.")
        for expected in sorted(originals.glob("*.json")):
            actual = generated / expected.name
            same = json.loads(expected.read_text()) == json.loads(actual.read_text())
            report["comparisons"].append({"file": expected.name, "exact_json_equal": same})
            save()
            if not same:
                raise RuntimeError("Retained output differs: " + expected.name)
        report["status"] = "PASS_COMPUTATIONAL_CHECKS"
        print("All computational checks passed; regenerated JSON matches retained results.", flush=True)
        print("This is not an all-order proof certificate. Complete the analytical claim map.", flush=True)
        return 0
    except BaseException as error:
        report["status"] = "FAILED_OR_INTERRUPTED"
        report["error"] = str(error)
        raise
    finally:
        report["seconds"] = round(time.monotonic() - started, 3)
        save()
        print("Run report: " + str(out / "run_report.json"), flush=True)

if __name__ == "__main__":
    try:
        sys.exit(main())
    except Exception as error:
        print("AUDIT STOPPED: " + str(error), file=sys.stderr, flush=True)
        sys.exit(1)


==> anc/audit_code/check_source_conversion.py <==
"""Independent formal elimination of both auxiliary sources to order m^2.

This check starts with arbitrary Taylor coefficients of W, not the claimed
potential. It verifies the heavy-source shift and cancellation of all
unneeded derivatives. It does not verify the field-theory value of w2.
"""
import sympy as s

m, M = s.symbols("m M")
a, b, c, d, e, f = s.symbols("a b c d e f")
# a=w1(-M), b=w1'(-M), c=w1''(-M);
# d=w2(-M), e=w2'(-M), f=w3(-M).
q = s.exp(a)
j11, j12, j21, j22 = s.symbols("j11 j12 j21 j22")
J1 = -M + m*j11 + m**2*j12
J2 = m*j21 + m**2*j22
shift = J1 + M
def trunc(x):
    return s.series(x, m, 0, 3).removeO().expand()
W = trunc(J2*(a+b*shift+c*shift**2/2) + J2**2*(d+e*shift)/2 + J2**3*f/6)
# Derivatives must be taken before truncating W in the light mass.
Phi1 = trunc(J2*(b+c*shift) + J2**2*e/2)
Phi2 = trunc(a+b*shift+c*shift**2/2 + J2*(d+e*shift) + J2**2*f/2)
res1 = trunc(J1 + M*s.exp(Phi1))
res2 = trunc(J2 + m*s.exp(Phi2))
sol = s.solve([res1.coeff(m,1), res2.coeff(m,1),
               res1.coeff(m,2), res2.coeff(m,2)],
              [j11, j12, j21, j22], dict=True)
assert len(sol) == 1
sol = sol[0]
assert s.simplify(sol[j11] - M*q*b) == 0
assert s.simplify(sol[j21] + q) == 0
assert s.simplify(sol[j22] - q**2*(d-M*b*b)) == 0
energy = trunc(-W + J1*Phi1 + J2*Phi2 - J1 - J2).subs(sol).expand()
target = M + m*q + m**2*q**2*(M*b*b-d)/2
assert s.simplify(energy-target) == 0
assert s.diff(energy,c) == s.diff(energy,e) == s.diff(energy,f) == 0
print("Both source equations solved to second order: PASS")
print("Stationary energy gives e^(2w1) [M(w1')^2-w2]/2: PASS")
print("All w1'', w2' and w3 terms cancel at this order: PASS")
# An independent low-order Newtonian check follows from arbitrary coupling k.
k = s.symbols("k")
newton = trunc((target-M-m).subs({a:-k*M,b:k,d:0}))
assert s.expand(s.series(newton,k,0,2).removeO()+k*M*m) == 0
print("Newtonian sign and rest-energy subtraction: PASS")


==> anc/audit_code/check_ward_identity.py <==
"""Check the new Cartesian Ward identity from field transformations.

Run with pinned requirements from START_HERE.txt, or through audit.py.
No radial Green function, final potential or expected coefficient is used.
The dimension-independent index derivation is in WARD_IDENTITY.txt.
These symbolic checks cover arbitrary smooth functions in d=2,3,4;
they check the differential identity, not distributional regularisation.
"""

import sympy as sp


def require_zero(expression, name):
    remainder = sp.expand(expression.doit())
    if remainder != 0:
        raise AssertionError(f"{name}: nonzero remainder {remainder}")


def check_dimension(d):
    x = sp.symbols(f"x0:{d}")
    rho = sp.Function("rho")(*x)
    xi = [sp.Function(f"xi{i}")(*x) for i in range(d)]
    A = sp.Matrix(d, d, lambda i, j: sp.Function(f"A{min(i,j)}_{max(i,j)}")(*x))
    divergence = sum(sp.diff(xi[k], x[k]) for k in range(d))
    delta_rho = sum(xi[k] * sp.diff(rho, x[k]) for k in range(d)) + rho * divergence
    delta_A = sp.Matrix(d, d, lambda i, j:
        sum(xi[k] * sp.diff(A[i,j], x[k])
            - A[k,j] * sp.diff(xi[i], x[k])
            - A[i,k] * sp.diff(xi[j], x[k]) for k in range(d))
        + A[i,j] * divergence)
    C = [-sum(sp.diff(A[i,j], x[j]) for j in range(d)) / rho for i in range(d)]
    for k in range(d):
        delta_C = -sum(sp.diff(delta_A[k,j], x[j]) for j in range(d)) / rho - C[k] * delta_rho / rho
        predicted = sum(xi[i] * sp.diff(C[k], x[i]) - C[i] * sp.diff(xi[k], x[i]) for i in range(d))
        predicted += sum(A[i,j] * sp.diff(xi[k], x[i], x[j]) / rho for i in range(d) for j in range(d))
        require_zero(delta_C - predicted, f"d={d}, transformation of C^{k}")
    print(f"PASS d={d}: residual transformation from C^k=-partial_j A^kj/rho", flush=True)

    # Check the variation of rho gamma_ij C^i C^j after the preceding
    # transformation law. Keeping gamma and C arbitrary strengthens this
    # algebraic check: no field equation or particular background is used.
    gamma = sp.Matrix(d, d, lambda i, j: sp.Function(f"g{min(i,j)}_{max(i,j)}")(*x))
    C = [sp.Function(f"C{i}")(*x) for i in range(d)]
    lower_C = gamma * sp.Matrix(C)
    delta_gamma = sp.Matrix(d, d, lambda i, j:
        sum(xi[k] * sp.diff(gamma[i,j], x[k])
            + gamma[k,j] * sp.diff(xi[k], x[i])
            + gamma[i,k] * sp.diff(xi[k], x[j]) for k in range(d)))
    delta_C = [sum(xi[i] * sp.diff(C[k], x[i]) - C[i] * sp.diff(xi[k], x[i]) for i in range(d))
        + sum(A[i,j] * sp.diff(xi[k], x[i], x[j]) / rho for i in range(d) for j in range(d)) for k in range(d)]
    norm = sum(gamma[i,j] * C[i] * C[j] for i in range(d) for j in range(d))
    delta_density = delta_rho * norm + rho * sum(delta_gamma[i,j] * C[i] * C[j]
        + gamma[i,j] * (delta_C[i] * C[j] + C[i] * delta_C[j]) for i in range(d) for j in range(d))
    total_derivative = sum(sp.diff(xi[k] * rho * norm, x[k]) for k in range(d))
    anomaly = 2 * sum(A[i,j] * lower_C[k] * sp.diff(xi[k], x[i], x[j])
        for i in range(d) for j in range(d) for k in range(d))
    require_zero(delta_density - total_derivative - anomaly, f"d={d}, gauge-fixing density variation")
    print(f"PASS d={d}: gauge-fixing variation, including factor 2 and metric-lowered residual", flush=True)

    v = sp.Function("v")(*x)
    double = sum(sp.diff(A[i,j] * v, x[i], x[j]) for i in range(d) for j in range(d))
    scalar = sum(sp.diff(A[i,j] * sp.diff(v, x[j]), x[i]) for i in range(d) for j in range(d))
    background_divergence = sum(sp.diff(sum(sp.diff(A[i,j], x[j]) for j in range(d)) * v, x[i]) for i in range(d))
    require_zero(double - scalar - background_divergence, f"d={d}, harmonic-background reduction")
    print(f"PASS d={d}: linearisation reduces to the frozen scalar operator when partial_j A^ij=0", flush=True)


if __name__ == "__main__":
    if not __debug__:
        raise SystemExit("Run without -O or PYTHONOPTIMIZE.")
    for dimension in (2, 3, 4):
        check_dimension(dimension)
    print("PASS: Cartesian differential identities. See WARD_IDENTITY.txt for the variational sign, source term and scope.")


==> anc/code/born_integrals.py <==
"""Direct order-mu_d**2 separated scalar response from weak action vertices.

This module never solves the Frobenius recurrence. It uses the flat Green
projectors and elementary integrals on (0,r), (r,R), and (R,infinity).
"""
import sympy as s
from radial_operator import p, N, lam, ell, alpha, flat_symbol, active_indices
rho=s.Symbol('rho', positive=True)

def flat_data(degree):
    ids=active_indices(degree)
    ll=degree*(degree+p)
    H0=flat_symbol().subs(lam,ll).extract(ids,ids)
    K0=-H0.diff(alpha,2)/2
    angular=K0.inv()*H0.subs(alpha,0)
    degrees=[0,2] if degree==0 else ([1,3] if degree==1 else [degree-2,degree,degree+2])
    kernels=[]
    for j in degrees:
        projector=s.eye(len(ids))
        for k in degrees:
            if k!=j:
                projector=projector*(angular-k*(k+p)*s.eye(len(ids)))/(j*(j+p)-k*(k+p))
        kernels.append((projector*K0.inv()).applyfunc(s.factor))
    return ids,H0,K0,degrees,kernels

def vertex_vector(beta, degree, ids):
    ll=degree*(degree+p)
    return s.Matrix([0,N*beta,2*N*ll,-N*N*beta,0]).extract(ids,[0])

def spectral_weights(degree):
    ids,H0,K0,degrees,kernels=flat_data(degree)
    incoming=vertex_vector(degree,degree,ids)
    outgoing=vertex_vector(-degree-p,degree,ids)
    weights=[]
    for j,C in zip(degrees,kernels):
        wi=s.factor((incoming.T*C*incoming)[0])
        wc=s.factor((incoming.T*C*outgoing)[0])
        wo=s.factor((outgoing.T*C*outgoing)[0])
        weights.append((j,wi,wc,wo))
    return weights

def second_order(degree):
    """g_{ell,2}(rho;p) with 0<rho<1 and R=1, meromorphically in p."""
    ll=degree*(degree+p); a=p/(2*N*(2*degree+p))
    mixing=0
    for j,wi,wc,wo in spectral_weights(degree):
        assert wc==0
        # Delete identically zero channels BEFORE dividing by an endpoint
        # denominator. In particular, do not obtain ell=0,1 by limiting ell.
        if wi!=0:
            mixing+=a*a*wi*(rho**(j-p)/(2*j+p)-rho**(degree-2*p)/(2*degree-p))/((degree+j)*(degree-j-p))
        if wo!=0:
            mixing+=a*a*wo*(rho**degree/(2*degree+3*p)-rho**(j-p)/(2*j+p))/((j-degree-p)*(degree+j+2*p))
    ar=N/(2*(p-2)); at=(1-p)/(2*(p-2))
    direct=2*N/p*a*a*((ar*degree**2+ll*at)*rho**(degree-2*p)/(2*degree-p)
        +ll*(at-ar)*(rho**(degree-2*p)-rho**degree)/(2*p)
        +(ar*(degree+p)**2+ll*at)*rho**degree/(2*degree+3*p))
    return s.expand(mixing-direct)

def diagonal_coefficient(degree):
    # Integrate at equal radii directly, avoiding expansion of symbolic powers.
    a=p/(2*N*(2*degree+p));ll=degree*(degree+p);mixing=0
    for j,wi,wc,wo in spectral_weights(degree):
        assert wc==0
        terms=0
        if wi!=0: terms+=wi/((degree+j)*(2*degree-p))
        if wo!=0: terms+=wo/((2*degree+3*p)*(degree+j+2*p))
        mixing+=2*a*a*terms/(2*j+p)
    ar=N/(2*(p-2));at=(1-p)/(2*(p-2))
    direct=2*N/p*a*a*((ar*degree**2+ll*at)/(2*degree-p)
        +(ar*(degree+p)**2+ll*at)/(2*degree+3*p))
    return s.factor((mixing-direct)/a)

def first_metric_constant(degree):
    """Coefficient of the regular constant Cartesian metric channel of G1."""
    ids,H0,K0,degrees,kernels=flat_data(degree)
    a=p/(2*N*(2*degree+p)); result=s.zeros(len(ids),1)
    bi=vertex_vector(degree,degree,ids);bo=vertex_vector(-degree-p,degree,ids)
    for j,C in zip(degrees,kernels):
        if j==0:
            result=a*C/(2*j+p)*(bi/(degree-j-p)+bo/(degree+j+2*p))
    return result.applyfunc(s.factor)


==> anc/code/charge_matrices.json <==
{
  "conventions": "H(r^alpha v)=r^(alpha+p-1) sum z^k H_k(alpha,p,lam)v; q=(psi,f,v,c,e)",
  "order": 6,
  "Ar": "5*p*z**6*(p - 1)*(p + 1)*(9*p**2 - p - 2)/(48*(p - 2)**3*(3*p - 2)*(5*p - 2)) - 3*p*z**4*(p - 1)*(p + 1)/(8*(p - 2)**2*(3*p - 2)) + z**2*(p + 1)/(2*(p - 2)) + 1",
  "At": "-5*p*z**6*(p - 1)*(5*p - 1)*(9*p**2 - p - 2)/(48*(p - 2)**3*(3*p - 2)*(5*p - 2)) + 3*p*z**4*(p - 1)*(3*p - 1)/(8*(p - 2)**2*(3*p - 2)) - z**2*(p - 1)/(2*(p - 2)) + 1",
  "H": [
    [
      [
        "-2*(p + 1)*(alpha**2 + alpha*p - lam)/p",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-(alpha**2 + alpha*p - lam - 4*p - 4)/4",
        "-2*lam",
        "(p + 1)*(alpha**2 + alpha*p - lam - 4)/4",
        "0"
      ],
      [
        "0",
        "-2*lam",
        "-lam*(alpha**2 + alpha*p - lam - 4)",
        "2*lam",
        "2*lam*p*(-lam + p + 1)/(p + 1)"
      ],
      [
        "0",
        "(p + 1)*(alpha**2 + alpha*p - lam - 4)/4",
        "2*lam",
        "(p + 1)*(alpha**2*p - alpha**2 + alpha*p**2 - alpha*p - lam*p + lam + 4)/4",
        "0"
      ],
      [
        "0",
        "0",
        "2*lam*p*(-lam + p + 1)/(p + 1)",
        "0",
        "lam*p*(-lam + p + 1)*(alpha**2 + alpha*p - lam + 2*p)/(2*(p + 1))"
      ]
    ],
    [
      [
        "0",
        "alpha*(p + 1)",
        "-2*lam*(p + 1)",
        "-alpha*(p + 1)**2",
        "0"
      ],
      [
        "-alpha*(p + 1)",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-2*lam*(p + 1)",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "alpha*(p + 1)**2",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "(p + 1)*(-alpha**2*p - alpha**2 + alpha*p**2 + alpha*p - lam*p + lam)/(p*(p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-(alpha**2*p + alpha**2 - alpha*p**2 - alpha*p + lam*p - lam + 12*p**3 + 20*p**2 + 4*p - 4)/(8*(p - 2))",
        "lam*(p**3 - p**2 - p + 2)/(p*(p - 2))",
        "(p + 1)*(alpha**2*p + alpha**2 + 3*alpha*p**2 - 5*alpha*p + lam*p - lam + 12*p**2 + 8*p - 4)/(8*(p - 2))",
        "0"
      ],
      [
        "0",
        "lam*(p**3 - p**2 - p + 2)/(p*(p - 2))",
        "lam*(-3*alpha**2*p**2 - alpha**2*p + 4*alpha**2 + 3*alpha*p**3 + alpha*p**2 - 4*alpha*p + lam*p**2 + lam*p - 4*lam + 4*p**3 + 12*p**2 + 4*p - 16)/(2*p*(p - 2))",
        "-lam*(p**3 - p + 2)/(p*(p - 2))",
        "lam*(p - 1)*(p + 2)*(-lam + p + 1)/((p - 2)*(p + 1))"
      ],
      [
        "0",
        "(p + 1)*(alpha**2*p + alpha**2 - 5*alpha*p**2 + 3*alpha*p + lam*p - lam + 4*p**3 + 8*p**2 + 8*p - 4)/(8*(p - 2))",
        "-lam*(p**3 - p + 2)/(p*(p - 2))",
        "-(p + 1)*(-alpha**2*p**2 + alpha**2 + alpha*p**3 - alpha*p - lam*p**2 + 2*lam*p - lam + 4*p**3 + 8*p**2 + 8*p - 4)/(8*(p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "lam*(p - 1)*(p + 2)*(-lam + p + 1)/((p - 2)*(p + 1))",
        "0",
        "-lam*p*(-lam + p + 1)*(-alpha**2*p - alpha**2 + alpha*p**2 + alpha*p - lam*p + lam + 2*p**2 - 2*p)/(4*(p - 2)*(p + 1))"
      ]
    ],
    [
      [
        "0",
        "0",
        "2*lam*(p + 1)/(p*(p - 2))",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "2*lam*(p + 1)/(p*(p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "-3*(p - 1)*(p + 1)*(-alpha**2*p - alpha**2 + 3*alpha*p**2 + 3*alpha*p - 3*lam*p + lam)/(4*(p - 2)**2*(3*p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "p*(3*alpha**2*p**2 - 3*alpha**2 - 9*alpha*p**3 + 9*alpha*p + 9*lam*p**2 - 12*lam*p + 3*lam + 216*p**4 + 188*p**3 - 164*p**2 - 124*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "-lam*(p + 1)*(6*p**5 - 11*p**4 + 19*p**3 - 28*p**2 + 24*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "-p*(p + 1)*(3*alpha**2*p**2 - 3*alpha**2 + 15*alpha*p**3 - 32*alpha*p**2 + 17*alpha*p + 9*lam*p**2 - 12*lam*p + 3*lam + 216*p**3 - 28*p**2 - 136*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "0"
      ],
      [
        "0",
        "-lam*(p + 1)*(6*p**5 - 11*p**4 + 19*p**3 - 28*p**2 + 24*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "lam*(-9*alpha**2*p**5 + 4*alpha**2*p**4 + 53*alpha**2*p**3 - 24*alpha**2*p**2 - 56*alpha**2*p + 32*alpha**2 + 27*alpha*p**6 - 12*alpha*p**5 - 159*alpha*p**4 + 72*alpha*p**3 + 168*alpha*p**2 - 96*alpha*p - 3*lam*p**5 - 5*lam*p**3 - 8*lam*p**2 + 56*lam*p - 32*lam + 24*p**6 + 108*p**5 - 160*p**4 - 244*p**3 + 160*p**2 + 224*p - 128)/(8*p**2*(p - 2)**2*(3*p - 2))",
        "lam*(6*p**6 - 3*p**5 + 6*p**4 + 3*p**3 - 12*p**2 + 16*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "-lam*(p - 1)*(-lam + p + 1)*(3*p**4 + 3*p**3 + 4*p**2 + 8*p - 8)/(4*p*(p - 2)**2*(p + 1)*(3*p - 2))"
      ],
      [
        "0",
        "-p*(p + 1)*(3*alpha**2*p**2 - 3*alpha**2 - 33*alpha*p**3 + 32*alpha*p**2 + alpha*p + 9*lam*p**2 - 12*lam*p + 3*lam + 72*p**4 + 120*p**3 - 4*p**2 - 136*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "lam*(6*p**6 - 3*p**5 + 6*p**4 + 3*p**3 - 12*p**2 + 16*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "p*(p + 1)*(-3*alpha**2*p**3 + 3*alpha**2*p**2 + 3*alpha**2*p - 3*alpha**2 + 9*alpha*p**4 - 9*alpha*p**3 - 9*alpha*p**2 + 9*alpha*p - 9*lam*p**3 + 21*lam*p**2 - 15*lam*p + 3*lam + 72*p**4 + 120*p**3 - 4*p**2 - 136*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "-lam*(p - 1)*(-lam + p + 1)*(3*p**4 + 3*p**3 + 4*p**2 + 8*p - 8)/(4*p*(p - 2)**2*(p + 1)*(3*p - 2))",
        "0",
        "3*lam*p**2*(p - 1)*(-lam + p + 1)*(-alpha**2*p - alpha**2 + 3*alpha*p**2 + 3*alpha*p - 3*lam*p + lam + 6*p**2 - 2*p)/(16*(p - 2)**2*(p + 1)*(3*p - 2))"
      ]
    ],
    [
      [
        "0",
        "0",
        "-2*lam*(p + 1)*(p**3 + p - 1)/(p**2*(p - 2)**2*(3*p - 2))",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-2*lam*(p + 1)*(p**3 + p - 1)/(p**2*(p - 2)**2*(3*p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "5*(p - 1)*(p + 1)*(9*p**2 - p - 2)*(-alpha**2*p - alpha**2 + 5*alpha*p**2 + 5*alpha*p - 5*lam*p + lam)/(24*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-p*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 - 225*alpha*p**5 + 25*alpha*p**4 + 275*alpha*p**3 - 25*alpha*p**2 - 50*alpha*p + 225*lam*p**4 - 295*lam*p**3 + 25*lam*p**2 + 55*lam*p - 10*lam + 8100*p**6 + 5532*p**5 - 8896*p**4 - 5064*p**3 + 1988*p**2 + 684*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "lam*(135*p**9 - 87*p**8 + 170*p**7 - 189*p**6 + 23*p**5 + 24*p**4 - 44*p**3 + 136*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "p*(p + 1)*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 + 315*alpha*p**5 - 683*alpha*p**4 + 335*alpha*p**3 + 107*alpha*p**2 - 74*alpha*p + 225*lam*p**4 - 295*lam*p**3 + 25*lam*p**2 + 55*lam*p - 10*lam + 8100*p**5 - 2568*p**4 - 6328*p**3 + 1264*p**2 + 724*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "0"
      ],
      [
        "0",
        "lam*(135*p**9 - 87*p**8 + 170*p**7 - 189*p**6 + 23*p**5 + 24*p**4 - 44*p**3 + 136*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-lam*(-45*alpha**2*p**8 - 41*alpha**2*p**7 + 31*alpha**2*p**6 + 345*alpha**2*p**5 + 686*alpha**2*p**4 - 1088*alpha**2*p**3 - 656*alpha**2*p**2 + 1024*alpha**2*p - 256*alpha**2 + 225*alpha*p**9 + 205*alpha*p**8 - 155*alpha*p**7 - 1725*alpha*p**6 - 3430*alpha*p**5 + 5440*alpha*p**4 + 3280*alpha*p**3 - 5120*alpha*p**2 + 1280*alpha*p - 45*lam*p**8 + 5*lam*p**7 - 109*lam*p**6 - 45*lam*p**5 + 418*lam*p**4 - 352*lam*p**3 + 1040*lam*p**2 - 1024*lam*p + 256*lam + 180*p**9 + 780*p**8 + 1376*p**7 + 2300*p**6 - 9348*p**5 - 2936*p**4 + 9344*p**3 + 1088*p**2 - 4096*p + 1024)/(48*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-lam*(135*p**9 - 60*p**8 + 140*p**7 - 12*p**6 - 103*p**5 + 168*p**4 - 212*p**3 + 184*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "lam*(p - 1)*(-lam + p + 1)*(45*p**7 + 40*p**6 + 67*p**5 + 92*p**4 - 52*p**3 + 40*p**2 - 96*p + 32)/(24*p**2*(p - 2)**3*(p + 1)*(3*p - 2)*(5*p - 2))"
      ],
      [
        "0",
        "p*(p + 1)*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 - 765*alpha*p**5 + 733*alpha*p**4 + 215*alpha*p**3 - 157*alpha*p**2 - 26*alpha*p + 225*lam*p**4 - 295*lam*p**3 + 25*lam*p**2 + 55*lam*p - 10*lam + 2700*p**6 + 4560*p**5 - 2268*p**4 - 5668*p**3 + 1144*p**2 + 724*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-lam*(135*p**9 - 60*p**8 + 140*p**7 - 12*p**6 - 103*p**5 + 168*p**4 - 212*p**3 + 184*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-p*(p + 1)*(-45*alpha**2*p**5 + 50*alpha**2*p**4 + 50*alpha**2*p**3 - 60*alpha**2*p**2 - 5*alpha**2*p + 10*alpha**2 + 225*alpha*p**6 - 250*alpha*p**5 - 250*alpha*p**4 + 300*alpha*p**3 + 25*alpha*p**2 - 50*alpha*p - 225*lam*p**5 + 520*lam*p**4 - 320*lam*p**3 - 30*lam*p**2 + 65*lam*p - 10*lam + 2700*p**6 + 4560*p**5 - 2268*p**4 - 5668*p**3 + 1144*p**2 + 724*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "lam*(p - 1)*(-lam + p + 1)*(45*p**7 + 40*p**6 + 67*p**5 + 92*p**4 - 52*p**3 + 40*p**2 - 96*p + 32)/(24*p**2*(p - 2)**3*(p + 1)*(3*p - 2)*(5*p - 2))",
        "0",
        "-5*lam*p**2*(p - 1)*(-lam + p + 1)*(9*p**2 - p - 2)*(-alpha**2*p - alpha**2 + 5*alpha*p**2 + 5*alpha*p - 5*lam*p + lam + 10*p**2 - 2*p)/(96*(p - 2)**3*(p + 1)*(3*p - 2)*(5*p - 2))"
      ]
    ]
  ]
}


==> anc/code/check_generic_operator.py <==
"""Exact checks. Run: python3 check_generic_operator.py [--order 6], or the top-level audit.py."""
import argparse, json, time
from pathlib import Path
import sympy as s
from radial_operator import *

HERE=Path(__file__).resolve().parent

def zero(M):
    if isinstance(M,s.MatrixBase): return M.applyfunc(s.factor)==s.zeros(*M.shape)
    return s.factor(M)==0

def announce(msg): print('PASS: '+msg,flush=True)

def exact_checks():
    d=exact_operator(); A,B,F=d['A'],d['B'],d['F']; q=d['q']
    P,Q,R=d['matrices']; g=d['log_Sg_prime']; K,C=pairing_matrices(d)
    hr=lambda M:M.applyfunc(lambda x:harmonic_reduce(x,d))
    assert zero(P+K)
    assert zero(hr(Q+K.diff(r)+g*K-C))
    assert zero(hr(R-R.T-C.diff(r)-g*C))
    assert zero(K-K.T) and zero(C+C.T)
    announce('exact formal self-adjointness and pairing for symbolic p, lam and background functions')
    # Lie derivative of the Ricci tensor, without background vacuum equations.
    X,Z=[s.Function(t)(r) for t in ('X','Z')]; U,W,V=d['U'],d['W'],d['V']
    psi,f,v,c,e=q
    rep={psi:F*X,f:2*X.diff(r)+2*U*X,v:(A*X+B*Z.diff(r))/r,c:2*W*X-2*lam*Z/N,e:2*Z}
    Rr=N*(-W.diff(r)+U*W-W*W); Rt=N-1-V.diff(r)-(U+(N-2)*W)*V
    want=s.Matrix([X*Rr.diff(r)+2*X.diff(r)*Rr,Rr*X+Rt*Z.diff(r),X*Rt.diff(r)-2*lam*Rt*Z/N,2*Rt*Z])
    assert zero(d['Ricci'].subs(rep).doit()-want)
    announce('four Ricci components obey exact coordinate-covariance identities')
    # Recover earlier p=1 equations; b=r v is an r-dependent change of variables.
    Delta=r*r-1
    a,b=s.Function('a')(r),s.Function('b')(r)
    common={p:1,A:1,B:Delta,F:1/Delta,f:a,v:b/r}
    hp=(Delta*d['h'].subs(common).doit()).applyfunc(s.factor)
    op=lambda u:s.diff(Delta*u.diff(r),r)-lam*u
    Ea=op(a)+4*lam*r*b/Delta-4*(r*r+1)*(a-c)/Delta+8*psi.diff(r)
    Eb=Delta*b.diff(r,2)-(lam+4-6/r**2)*b+(2*r-1/r)*a-2*r*c+(lam-2)*Delta*e/r+4*psi
    Ec=op(c)-2*lam*b/r+2*(r*r+1)*(a-c)/Delta
    Ee=op(e)+2*e+4*b/r
    Es=op(psi)+c.diff(r)-a.diff(r)/2+lam*b/Delta
    want=s.Matrix([-4*Es,-Ea/4+Ec/2,-r*lam*Eb/Delta,Ea/2,-lam*(lam-2)*Ee/4])
    assert zero(hp-want)
    announce('all five p=1 rows agree with the earlier system for unrestricted lam')
    flat={A:1,B:r*r,F:0}
    symbol=(r*r*(P*alpha*(alpha-1)/r**2+Q*alpha/r+R)).subs(flat).doit()
    assert zero(symbol-flat_symbol())
    h=alpha*(alpha+p); H0=flat_symbol(); K0=-H0.diff(alpha,2)/2
    det_target=N*N*lam*tau/8*(h-lam)**3*(h-(ell-2)*(ell+p-2))*(h-(ell+2)*(ell+p+2))
    assert zero((H0.det()-det_target).subs(lam,ell*(ell+p)))
    angular=K0.inv()*H0.subs(alpha,0)
    polynomial=s.eye(5)
    projectors=[]
    degrees=[ell-2,ell,ell+2]; values=[j*(j+p) for j in degrees]
    for i,vi in enumerate(values):
        projector=s.eye(5)
        for j,vj in enumerate(values):
            if i!=j: projector=projector*(angular-vj*s.eye(5))/(vi-vj)
        projector=projector.subs(lam,ell*(ell+p)).applyfunc(s.factor)
        projectors.append(projector)
        assert zero(s.trace(projector)-[1,3,1][i])
        polynomial=polynomial*(angular-vi*s.eye(5))
    assert zero(polynomial.subs(lam,ell*(ell+p)))
    announce('flat determinant, minimal polynomial and multiplicities 1,3,1 for symbolic ell,p')
    for degree,roots,multiplicities in [(0,[0,2],[2,1]),(1,[1,3],[3,1])]:
        ids=active_indices(degree); M=H0.subs(lam,degree*(degree+p)).extract(ids,ids)
        k=-M.diff(alpha,2)/2
        target=(-k).det()
        for j,m in zip(roots,multiplicities):target*= (h-j*(j+p))**m
        assert zero(M.det()-target)
    announce('monopole and dipole reductions and flat roots')
    # Scalar shift and harmonic-coordinate dilation have zero mutual pairing.
    dilation=s.Matrix([r*F,2+2*r*U,0,2*r*W,0]); shift=s.Matrix([1,0,0,0,0])
    pairing=(shift.T*K*dilation.diff(r)-shift.T*C*dilation)[0]
    assert zero(pairing-2*N*r/(p*A)*(F.diff(r)+(N*W-U)*F))
    announce('monopole shift-dilation pairing vanishes by the scalar flux equation')


def series_checks(order):
    Ar,At,H=ChargeSeries(order).hessians(progress=lambda k:print('built charge matrix',k,flush=True))
    cached=json.loads((HERE/'charge_matrices.json').read_text())
    for k,M in enumerate(H):
        old=s.Matrix([[s.sympify(v,locals={'p':p,'alpha':alpha,'lam':lam}) for v in row] for row in cached['H'][k]])
        assert zero(M-old)
    announce('regenerated H matrices agree exactly with all retained matrices')
    assert zero(H[0]-flat_symbol()) and zero(H[1]-first_charge_symbol())
    for m,M in enumerate(H):
        K=-M.diff(alpha,2)/2; B1=M.diff(alpha).subs(alpha,0); B0=M.subs(alpha,0)
        C=(B1-B1.T)/2
        assert zero(K-K.T)
        assert zero(B1+B1.T+2*(1-m)*p*K)
        assert zero(B0-B0.T-(1-m)*p*C)
        for i in range(5):
            for j in range(5):
                if ((i==0)!=(j==0)) != bool(m%2): assert zero(M[i,j])
    announce('coefficient self-adjointness and mass parity through order '+str(order)+' at symbolic p,lam')
    # Closed p=1 background, at all retained orders.
    assert zero(Ar.subs(p,1)-(1-z*z)) and zero(At.subs(p,1)-1)
    announce('background reduces to Ar=1-z^2, At=1 at p=1')
    ref=json.loads((HERE/'reference_dipole_H.json').read_text())
    for k in range(min(order,6)+1):
        old=s.Matrix([[s.sympify(x,locals={'p':p,'alpha':alpha}) for x in row] for row in ref['H'][k]])
        new=H[k].subs(lam,N).extract([0,1,2,3],[0,1,2,3])
        assert zero(new-old)
    announce('exact agreement with independently generated earlier dipole Hessian through order '+str(min(order,6)))
    return Ar,At,H


def finite_green_check(H):
    """An independent noninteger-dimensional full-matrix assembly check."""
    pp=s.Rational(7,5); degree=3; L=degree*(degree+pp); n=2
    hs=[m.subs({p:pp,lam:L}) for m in H[:n+1]]
    seeds=[]; beta=[]
    for j in [degree-2,degree,degree+2]:
        for v in hs[0].subs(alpha,j).nullspace():seeds.append(v);beta.append(j)
    assert len(seeds)==5
    def columns(outgoing):
        us=[]; dus=[]
        for j,v0 in zip(beta,seeds):
            b=-j-pp if outgoing else j; coeff=[v0]
            for m in range(1,n+1):
                rhs=-sum((hs[k].subs(alpha,b-(m-k)*pp)*coeff[m-k] for k in range(1,m+1)),s.zeros(5,1))
                coeff.append((hs[0].subs(alpha,b-m*pp).inv()*rhs).applyfunc(s.factor))
            us.append(sum((z**m*v for m,v in enumerate(coeff)),s.zeros(5,1)))
            dus.append(sum(((b-m*pp)*z**m*v for m,v in enumerate(coeff)),s.zeros(5,1)))
        return s.Matrix.hstack(*us),s.Matrix.hstack(*dus)
    Ui,Di=columns(False); Uo,Do=columns(True)
    K=sum((-m.diff(alpha,2)/2*z**k for k,m in enumerate(hs)),s.zeros(5))
    C=sum(((m.diff(alpha).subs(alpha,0)-m.diff(alpha).subs(alpha,0).T)/2*z**k for k,m in enumerate(hs)),s.zeros(5))
    tr=lambda M:M.applyfunc(lambda x:ChargeSeries(n).clean(x))
    W=tr(Ui.T*K*Do-Di.T*K*Uo-Ui.T*C*Uo)
    W0=W.subs(z,0)
    assert zero(W-W0)
    assert zero(tr(Ui.T*K*Di-Di.T*K*Ui-Ui.T*C*Ui))
    assert zero(tr(Uo.T*K*Do-Do.T*K*Uo-Uo.T*C*Uo))
    GL=tr(-Ui*W0.inv().T*Uo.T); GR=tr(-Uo*W0.inv()*Ui.T)
    assert zero(GL-GR)
    jump=tr(-K*(-Do*W0.inv()*Ui.T+Di*W0.inv().T*Uo.T))
    assert zero(jump-s.eye(5))
    scalar0=GL[0,0].subs(z,0)
    assert zero(scalar0-pp/(2*(pp+1)*(2*degree+pp)))
    announce('five-component Green continuity, signed unit jump, reciprocity and flat normalization at p=7/5, ell=3 through order 2')

if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('--order',type=int,default=4)
    args=parser.parse_args(); assert args.order>=2
    start=time.time(); exact_checks(); Ar,At,H=series_checks(args.order);finite_green_check(H)
    out=HERE/'output';out.mkdir(exist_ok=True)
    payload={'conventions':'H(r^alpha v)=r^(alpha+p-1) sum z^k H_k(alpha,p,lam)v; q=(psi,f,v,c,e)',
             'order':args.order,'Ar':str(Ar),'At':str(At),'H':[[[str(x) for x in row] for row in M.tolist()] for M in H]}
    (out/'regenerated_charge_matrices.json').write_text(json.dumps(payload,indent=2)+'\n')
    print('ALL CHECKS PASSED in %.1f seconds'%(time.time()-start),flush=True)
    print('Exact identities are not a proof of the dimensional endpoint or angular-limit assertions.',flush=True)


==> anc/code/check_higher_endpoints.py <==
from pathlib import Path
import sys,json,time,argparse,runpy
import sympy as s
from frobenius import load_hessians,columns,assembled_limit,zero
from kernel_series import scalar_coefficients,rho,log_rho
HERE=Path(__file__).resolve().parent
start=time.time()
parser=argparse.ArgumentParser();parser.add_argument('--regenerate-hessian',action='store_true')
args=parser.parse_args()
sys.path.insert(0,str(HERE/'checks'))
for name in ['check_radial_identities.py','check_pairing.py','check_coordinate_pairing.py','check_reconstruction.py','check_operator_reduction.py']:
 runpy.run_path(str(HERE/'checks'/name),run_name='__main__')
H=load_hessians(6,regenerate=args.regenerate_hessian)
print('PASS: cached H0..H6, exact flat/first-order match, all adjoint relations, regular p=1 coefficients',flush=True)
results={'scope':'All five components: cancellation of negative Laurent powers through mu^6. Scalar component: independent separated-radii match to the closed kernel through mu^6.','multipoles':[]}
for ell in [2,3,4]:
 print(f'Constructing generic-dimensional coupled columns, ell={ell}...',flush=True)
 data=columns(ell,H,progress=lambda side:print('  '+side+' complete',flush=True))
 limits,poles=assembled_limit(data)
 reference=scalar_coefficients(ell,6)
 for m in range(7):assert zero(limits[m][0]-reference[m]),(ell,m,limits[m][0]-reference[m])
 print(f'PASS: ell={ell}, all negative Laurent coefficients cancel in all five fields through charge order six',flush=True)
 print(f'PASS: ell={ell}, exact separated scalar kernel equality through charge order six, including log(rho)',flush=True)
 print('  largest pole order before summing the radial powers:',poles,flush=True)
 diagonal=[s.factor(reference[m].subs({rho:1,log_rho:0})*4*(2*ell+1)) for m in [0,2,4,6]]
 print('  normalized diagonal coefficients at orders 0,2,4,6:',diagonal,flush=True)
 results['multipoles'].append({'ell':ell,'preassembly_pole_orders':poles,'full_finite_column':[[str(v) for v in a] for a in limits],'scalar_reference':[str(a) for a in reference],'diagonal_normalized':[str(a) for a in diagonal]})
(HERE/'output').mkdir(exist_ok=True)
(HERE/'output/higher_results.json').write_text(json.dumps(results,indent=2)+'\n')
print(f'ALL CHECKS PASSED in {time.time()-start:.1f} seconds',flush=True)


==> anc/code/check_integral_matching.py <==
"""Exact endpoint matching checks, including independent Born/Frobenius routes."""
from pathlib import Path
import json,time
import sympy as s
from radial_operator import *
from born_integrals import *

HERE=Path(__file__).resolve().parent

def zero(x):
    if isinstance(x,s.MatrixBase): return x.applyfunc(s.factor)==s.zeros(*x.shape)
    return s.factor(s.powsimp(s.expand(x),force=True))==0

def report(text): print('PASS: '+text,flush=True)

def basic_identities():
    a,j=s.symbols('a j')
    # This scalar identity is the exact radial free-inverse integral.
    integral=(1/(a+j+p)+1/(j-a))/(2*j+p)
    assert zero(integral+1/((a-j)*(a+j+p)))
    report('power-convolution identity for arbitrary exponent, orbital degree and p')
    H0=flat_symbol();H1=first_charge_symbol()
    for degree,seed in [(0,s.Matrix([0,1,0,1,0])),(2,s.Matrix([0,1,s.Rational(1,2),-1/N,s.Rational(1,2)]))]:
        ids=active_indices(degree);ll=degree*(degree+p)
        M0=H0.subs(lam,ll).extract(ids,ids);M1=H1.subs(lam,ll).extract(ids,ids)
        seed=seed.extract(ids,[0]);correction=s.zeros(len(ids),1);correction[0]=p/2
        assert zero(M0.subs(alpha,0)*seed)
        assert zero(M0.subs(alpha,-p)*correction+M1.subs(alpha,0)*seed)
    report('constant-metric source solution fixes both persistent first-order seeds')
    # Monopole boundary symplectic form, at first charge order with mu_d=1.
    # K_psi,psi=2N r^(p+1)/p; S_psi,f=N; S_psi,c=-N^2.
    naive=-N+N*N
    corrected=naive+(2*N/p)*(-p*p/2)
    assert zero(naive-N*p) and zero(corrected)
    report('missing monopole term gives nonzero pairing N*p; source-selected term restores zero')
    mono=second_order(0)
    expected=-1/(4*(p-2))-rho**(-p)/(2*(p+2))+p*p*rho**(2-p)/((p-2)*(p+2)*(p+4))
    assert zero(mono-expected)
    hconstant=first_metric_constant(0)[1]
    assert zero(hconstant+1/(p*(p+2)))
    assert zero(p*hconstant/2+1/(2*(p+2)))
    report('separated monopole formula has exactly the scalar term required by fixed heavy flux')


def frobenius_response(degree,allH):
    ids=active_indices(degree);ll=degree*(degree+p)
    H=[m.subs(lam,ll).extract(ids,ids) for m in allH]
    degrees=[0,2] if degree==0 else ([1,3] if degree==1 else [degree-2,degree,degree+2])
    seeds=[];labels=[]
    for j in degrees:
        for v in H[0].subs(alpha,j).nullspace():seeds.append(v);labels.append(j)
    n=len(ids);K=-H[0].diff(alpha,2)/2
    W=s.Matrix(n,n,lambda i,j:s.factor((-labels[j]-p-labels[i])*(seeds[i].T*K*seeds[j])[0]))
    def columns(outgoing):
        result=[]
        for j,v0 in zip(labels,seeds):
            beta=-j-p if outgoing else s.Integer(j);coefficients=[v0]
            for m in range(1,3):
                rhs=-sum((H[k].subs(alpha,beta-(m-k)*p)*coefficients[m-k] for k in range(1,m+1)),s.zeros(n,1))
                M=H[0].subs(alpha,beta-m*p)
                if not outgoing and j==0 and m==1:
                    value=s.zeros(n,1)
                    if degree==0:value[0]=s.factor((N*v0[ids.index(3)]-v0[ids.index(1)])/2)
                    elif degree==2:value[0]=s.factor(p*v0[ids.index(1)]/2)
                    assert zero(M*value-rhs)
                else:value=(M.inv()*rhs).applyfunc(s.factor)
                coefficients.append(value)
            result.append((beta,coefficients))
        return result
    inside,outside=columns(False),columns(True)
    Ui=[s.Matrix.hstack(*[rho**(beta-m*p)*co[m] for beta,co in inside]) for m in range(3)]
    Uo=[s.Matrix.hstack(*[co[m] for beta,co in outside]) for m in range(3)]
    G2=-sum((Ui[k]*W.inv().T*Uo[2-k].T for k in range(3)),s.zeros(n))
    return G2[0,0]

if __name__=='__main__':
    start=time.time();basic_identities()
    Ar,At,H=ChargeSeries(2).hessians()
    assert zero(H[0]-flat_symbol()) and zero(H[1]-first_charge_symbol())
    answers=[]
    for degree in range(4):
        direct=second_order(degree);recurrence=frobenius_response(degree,H)
        assert zero(direct-recurrence)
        t2=diagonal_coefficient(degree)
        expected=[s.Rational(1,15),s.Rational(69,35),s.Rational(17,7),s.Rational(437,495)][degree]
        assert zero(t2.subs(p,1)-expected)
        report('full separated Born/Frobenius equality for symbolic p, ell='+str(degree))
        print('  g2(rho;1) =',s.factor(direct.subs(p,1)),flush=True)
        print('  t2(1) =',expected,flush=True)
        answers.append({'ell':degree,'g2_physical':str(s.factor(direct.subs(p,1))),'t2_generic':str(t2),'t2_physical':str(expected)})
    weights=spectral_weights(ell)
    for j,wi,wc,wo in weights:assert wc==0
    general=diagonal_coefficient(ell)
    expected=(8*ell**4+16*ell**3+6*ell**2-2*ell+183)/((2*ell-3)*(2*ell-1)*(2*ell+3)*(2*ell+5))
    assert zero(general.subs(p,1)-expected)
    report('unrestricted higher-multipole spectral weights and physical t2 formula')
    output=HERE/'output';output.mkdir(exist_ok=True)
    (output/'born_results.json').write_text(json.dumps({'scope':'order-mu_d^2 separated kernels; formal matching identities are described in the note','low_modes':answers,'higher_t2_p1':str(expected),'higher_weights':[[str(x) for x in row] for row in weights]},indent=2)+'\n')
    print('ALL CHECKS PASSED in %.1f seconds'%(time.time()-start),flush=True)
    print('No p->1 all-order endpoint theorem or infinite angular-limit theorem is asserted by these checks.',flush=True)


==> anc/code/check_low_adjoint.py <==
import sympy as s
x=s.symbols('x');D=x*x-1;q=3*x*x-1;f=s.Function('f')(x)
L=lambda f,n:s.diff(D*s.diff(f,x),x)-n*(n+1)*f
act=lambda a,b,f:a*f+b*f.diff(x)
adj=lambda a,b,f:(a-s.diff(b,x))*f-b*f.diff(x)
A0=(q,-x*D*(9*x*x-5));A2=(-4*(3*x*x-2),-4*x*D)
B0=(s.S(1),x*D);B2=(-q,x*D)
k0=-9*x**4/s.Integer(4)+5*x*x/s.Integer(2);k2=x*x/2;k=-D/2
assert s.expand(act(*A0,f)-adj(*A0,f)-L(k0*f,0)+k0*L(f,0))==0
assert s.expand(act(*B2,f)-adj(*B2,f)-L(k2*f,2)+k2*L(f,2))==0
assert s.expand(act(*A2,f)-4*adj(*B0,f))==0
assert s.expand(act(*A2,f)/2-L(k*f,0)+k*L(f,2))==0
assert s.expand(4*(k-k0)-3*D*q)==-1
assert s.expand(4*(k-2*k2)+6*D)==-4
E=(-(x*x-x**-2),(x**3-x-x**-1+x**-3)/2);km=(x*x+x**-2)/4
assert s.simplify(act(*E,f)-adj(*E,f)-L(km*f,1)+km*L(f,1))==0
print('Exact low-mode adjoint identities and reciprocity cancellations: PASS')


==> anc/code/check_low_endpoints.py <==
from pathlib import Path
import sys,json,time,pickle
HERE=Path(__file__).resolve().parent
sys.path.insert(0,str(HERE))
import sympy as s
from frobenius import load_hessians,zero,rational_laurent
from radial_operator import p,alpha,lam,active_indices
rho,L=s.symbols('rho L',positive=True)
start=time.monotonic();Hs=load_hessians(6);results={}
for ell in (0,1):
 ids=active_indices(ell);H=[m.subs(lam,ell*(ell+p)).extract(ids,ids) for m in Hs]
 seeds=[];js=[]
 for j in ([0,2] if ell==0 else [1,3]):
  for v in H[0].subs(alpha,j).nullspace():seeds.append(v);js.append(j)
 dim=len(ids);K0=-H[0].diff(alpha,2)/2
 W=s.Matrix(dim,dim,lambda i,j:s.factor((-js[j]-p-js[i])*(seeds[i].T*K0*seeds[j])[0]))
 Wi=W.inv().T.applyfunc(s.factor);inv={};both=[]
 for out in (False,True):
  cols=[]
  for j,seed in zip(js,seeds):
   beta=-j-p if out else s.Integer(j);coeff=[seed]
   for m in range(1,7):
    rhs=-sum((H[k].subs(alpha,beta-(m-k)*p)*coeff[m-k] for k in range(1,m+1)),s.zeros(dim,1))
    rhs=rhs.applyfunc(s.factor)
    if not out and j==0 and m==1:
     v=s.zeros(dim,1);v[0]=p*seed[1]/2
     assert zero(H[0].subs(alpha,-p)*v-rhs)
    else:
     a=beta-m*p
     if a not in inv:inv[a]=H[0].subs(alpha,a).inv()
     v=(inv[a]*rhs).applyfunc(s.factor)
    coeff.append(v)
   cols.append(coeff)
  both.append(cols)
  print('ell',ell,'outgoing',out,'columns complete',time.monotonic()-start,flush=True)
 inside,outside=both;finite=[];diag=[];poles=[];rational_diag=[]
 for m in range(7):
  parts=[{} for _ in range(dim)];worst=0;diagonal=0
  for k in range(m+1):
   for j in sorted(set(js)):
    ix=[i for i,d in enumerate(js) if d==j]
    for a in range(dim):
     value=s.factor(-sum(inside[i][k][a]*Wi[i,b]*outside[b][m-k][0] for i in ix for b in ix))
     if a==0:diagonal+=value
     if value==0:continue
     jet=rational_laurent(value);lo=min(jet);worst=max(worst,-lo)
     for order in range(lo,1):
      val=rho**(j-k)*sum(v*(-k*L)**(order-t)/s.factorial(order-t) for t,v in jet.items() if t<=order)
      parts[a][order]=parts[a].get(order,0)+val
  vals=[]
  for a,part in enumerate(parts):
   for order,value in part.items():
    if order<0:assert zero(value),(ell,m,a,order,value)
   val=s.factor(part.get(0,0));vals.append(val)
   if (a==0 and m%2) or (a and m%2==0):assert val==0
  finite.append(vals);poles.append(worst)
  rat=s.factor(2*(p+1)/p*(2*ell+p)*diagonal);rational_diag.append(rat)
  d=s.factor(vals[0].subs({rho:1,L:0})*4*(2*ell+1));diag.append(d)
  assert rational_laurent(rat)=={0:d},(ell,m,rat)
  print('ell',ell,'order',m,'T',d,'preassembly pole',worst,flush=True)
 if ell==1:assert diag==[1,0,s.Rational(69,35),0,s.Rational(11901,6125),0,s.Rational(567509,385875)]
 results[str(ell)]={'degrees':js,'active_indices':ids,'full_separated_finite':[[str(v) for v in q] for q in finite], 'T_diagonal':[str(v) for v in diag],'T_generic':[str(v) for v in rational_diag],'preassembly_poles':poles}
(HERE/'output/low_results.json').write_text(json.dumps(results,indent=2))
print('ALL LOW-MODE CHECKS PASS; seconds',time.monotonic()-start)


==> anc/code/check_low_local.py <==
import sympy as s
x=s.symbols('x');D=x*x-1
T=s.Function('T')(x)
op=lambda f,n:s.diff(D*s.diff(f,x),x)-n*(n+1)*f

def reduce(expr,rels):
 maxorder=7
 subs={}
 for f,rhs in rels.items():
  if isinstance(f,s.Derivative):
   base=f.expr;k=f.derivative_count
  else:raise ValueError(f)
  for n in range(k,maxorder+1):subs[s.diff(base,x,n)]=s.diff(rhs,x,n-k)
 for _ in range(5):
  for d,rhs in sorted(subs.items(),key=lambda it:-it[0].derivative_count):expr=expr.subs(d,rhs)
 return s.factor(expr)

def rows(psi,f,b,c,ell):
 lam=ell*(ell+1)
 wr=f.diff(x)/2-c.diff(x)+2*x*(f-c)/D-lam*b/D
 wo=b.diff(x)+2*b/x-f/2
 ef=op(f,ell)+4*lam*x*b/D-4*(x*x+1)*(f-c)/D+8*psi.diff(x)
 ev=D*b.diff(x,2)-(lam+4-6/x**2)*b+(2*x-1/x)*f-2*x*c+4*psi
 ec=op(c,ell)-2*lam*b/x+2*(x*x+1)*(f-c)/D
 es=op(psi,ell)+c.diff(x)-f.diff(x)/2+lam*b/D
 return wr,wo,ef,ev,ec,es

F,w,chi,xi=[s.Function(t)(x) for t in ('F','w','chi','xi')]
fr=D*w/x-D**2*w.diff(x)/(2*x*x)-2*F/x**2
restore=-(x*x-x**-2)*w+(x**3-x-x**-1+x**-3)*w.diff(x)/2+2*(x**-1+x**-3)*F
rels={F.diff(x):T,w.diff(x,2):(2*w-2*x*w.diff(x)-4*T/D)/D,
 chi.diff(x):(F+x*w/2-D*w.diff(x)/4)/x**2,
 xi.diff(x,2):(restore-2*x*xi.diff(x)+2*xi)/D}
wr,wo,ef,ev,ec,es=rows(chi+xi/D,fr+2*xi.diff(x),s.S(0),2*x*xi/D,0)
for name,e in [('Ward',wr-w),('radial',ef),('trace',ec),('scalar',es-T)]:
 assert reduce(e,rels)==0,(name,reduce(e,rels))
 print('Monopole arbitrary-source',name,'PASS',flush=True)
wm,wp,zm,zp=[s.Function(t)(x) for t in ('wm','wp','zm','zp')]
wr=wm-2*wp;wo=x*(wm+wp)
fr=D*(D*wr.diff(x)/2+x*wo.diff(x)-wo)
br=(x*fr-D*(wo.diff(x)+wr-2*wo/x))/2
q=3*x*x-1
sm=(q*wm-x*D*(9*x*x-5)*wm.diff(x)-4*(3*x*x-2)*wp-4*x*D*wp.diff(x)+q*T)/3
sp=(wm+x*D*wm.diff(x)-q*wp+x*D*wp.diff(x)+T)/3
rels={wm.diff(x,2):(-2*x*wm.diff(x)-4*T/(3*D))/D,
 wp.diff(x,2):(6*wp-2*x*wp.diff(x)+4*T/(3*D))/D,
 zm.diff(x,2):(sm-2*x*zm.diff(x))/D,
 zp.diff(x,2):(sp-2*x*zp.diff(x)+6*zp)/D}
xir=zm-2*zp;xo=(zm+zp)/x
actual=rows(xir/D,fr+2*xir.diff(x),br+xir+D*xo.diff(x),2*x*xir/D-2*xo,1)
for name,e in zip(['Ward radial','Ward angular','radial','mixed','trace','scalar'],[actual[0]-wr,actual[1]-wo,*actual[2:5],actual[5]-T]):
 ans=reduce(e,rels);assert ans==0,(name,ans)
 print('Dipole arbitrary-source',name,'PASS',flush=True)
A=s.atanh(1/x);Q2=(3*x*x-1)*A/2-3*x/2
zhm=x*x*A/6+(x**3+x)/4-A/18
zhp=-A/18+x/12+s.Rational(5,36)*Q2
assert s.simplify(op(zhm,0)-(q*A-x*D*(9*x*x-5)*A.diff(x))/3)==0
assert s.simplify(op(zhp,2)-(A+x*D*A.diff(x))/3)==0
print('Heavy Ward particular columns PASS')


==> anc/code/check_physical_endpoint.py <==
"""Exact checks for the physical growing column and its dimensional endpoint."""
from pathlib import Path
import json,time
import sympy as S
import endpoint as ep
import radial_operator as ro
p=ep.p;x=ep.x
HERE=Path(__file__).resolve().parent
results={}
def check(x):
    if isinstance(x,S.MatrixBase): assert all(S.factor(v)==0 for v in x),x
    else: assert S.factor(x)==0,x

def report(t): print('PASS: '+t,flush=True)

def representative():
    r,z,L=S.symbols('s z lambda', nonzero=True)
    c0,c1,c2,c3=S.symbols('c0 c1 c2 c3');N=p+1
    def d(f): return S.diff(f,r)-p*z/r*S.diff(f,z)+S.diff(f,c0)*c1+S.diff(f,c1)*c2+S.diff(f,c2)*c3
    U=(1-p)*z/(2*r*(1-z));W=(2-z)/(2*r*(1-z));V=r*(2-z)/2
    F=p*z/(2*r*(1-z));f=-(p-1)*c0
    psi=-p/N*(r*(1-z)*c1/z+(p-1)*(2-z)*c0/(2*z))
    rr=N*W*d(f)/2-N*c2/2-N*(W-U/2)*c1+L*f/(2*r*r*(1-z))-2*N/p*F*d(psi)
    rm=(N-1)*(W*f-c1)/2-N/p*F*psi
    kt=V*(f-c0)-r*r*(1-z)*c1/2
    rt=d(kt)+(U+(N-2)*W)*kt-V*d(f)/2+V*(1-N/2)*c1+L*f/(2*N)+L*(N-1)*c0/N
    re=-f/2-(N-2)*c0/2
    C=r*r*(1-z)*c2+r*(3*p+1-(p+1)*z)*c1-(L-2*p*p)*c0
    check(rr-(p-1)*C/(2*r*r*(1-z)));check(rt+C/2);check(rm);check(re)
    c2rule=S.solve(C,c2)[0];c3rule=d(c2rule).subs(c2,c2rule)
    scalar=r*r*(1-z)*d(d(psi))+r*((p+1)-z)*d(psi)-L*psi+p*p*z*r*c1/2
    check(scalar+p/(N*z)*(r*(1-z)*d(C)+(p-1)*(2-z)*C/2))
    check(scalar.subs(c3,c3rule).subs(c2,c2rule))
    report('all four metric projections and scalar equation for arbitrary p and lambda')
    # c=s^(1-p)*B': the physical ODE follows by differentiating the frozen ODE.
    r=S.Symbol('s',positive=True);B=S.Function('B')(r);z=S.Function('z')(r)
    # Use independent symbolic jets to avoid derivatives of fractional powers.
    b0,b1,b2,b3=S.symbols('b0 b1 b2 b3');zz=S.Symbol('z')
    def der(q):return S.diff(q,r)-p*zz/r*S.diff(q,zz)+S.diff(q,b0)*b1+S.diff(q,b1)*b2+S.diff(q,b2)*b3
    c1s=(1-p)*b1+r*b2
    c2s=-p*(1-p)*b1+2*(1-p)*r*b2+r*r*b3
    physical=(1-zz)*c2s+(3*p+1-(p+1)*zz)*c1s-(L-2*p*p)*b1
    b2rule=(L*b0-r*(p+1-zz)*b1)/(r*r*(1-zz))
    b3rule=der(b2rule).subs(b2,b2rule)
    check(physical.subs(b3,b3rule).subs(b2,b2rule))
    report('differentiated frozen equation implies the physical equation without division by p-1')

def endpoint_constants():
    table=[]
    for ell in range(2,13):
        for n in [ell-1,ell+1]:
            Fn=ep.monic_legendre(n);Fl=ep.monic_legendre(ell)
            t=(x*x-1)*S.diff(Fn,x)*S.diff(Fl,x)
            C=-S.integrate(t,(x,0,1))
            from_ratio=ep.triple_primitive_constant(ell,n)
            check(from_ratio-C)
            ln=n*(n+1);ll=ell*(ell+1);delta=ll-ln
            explicit=(ln*Fn.subs(x,0)*S.diff(Fl,x).subs(x,0)-ll*S.diff(Fn,x).subs(x,0)*Fl.subs(x,0))/delta
            check(C-explicit)
            J=(x*x-1)*(-ln*Fn*S.diff(Fl,x)+ll*S.diff(Fn,x)*Fl)/delta
            check(S.diff(J,x)-t);check(J.subs(x,1))
            table.append({'ell':ell,'n':n,'continued_constant':str(C)})
    results['endpoint_constants']=table
    report('evanescent coefficient / vanishing denominator equals the required endpoint constant, ell=2..12, both channels')

def areal_recurrences():
    exported={}
    for ell in range(2,7):
        K=2*ell+3
        poly=S.Poly(S.expand(x**ell*ep.monic_legendre(ell).subs(x,1/x-1)),x)
        for n in [ell-1,ell+1]:
            v=ep.restoring_coefficients(ell,n,K)
            factor=-2*(ell+1) if n==ell-1 else 2*ell
            for k,a in enumerate(v):
                value=S.cancel(a).subs(p,1)
                assert not value.has(S.zoo,S.nan,S.oo)
                check(value-factor*poly.nth(k))
            exported[f'ell={ell},n={n}']={'through_charge_order':K+1,'coefficients':[str(a) for a in v]}
        report(f'independent areal restoration recurrence: ell={ell}, both channels, through charge order {K+1}, past each outgoing resonance')
    results['areal_restoration']=exported

def coupled_comparison():
    K=4
    print('Generating the coupled Hessian through charge order four...',flush=True)
    _,_,HH=ro.ChargeSeries(K).hessians(progress=lambda k:print(f'  H_{k} generated',flush=True))
    for ell in [2,3,4]:
        col=ep.harmonic_column(ell,K)
        H=[a.subs(ro.lam,ell*(ell+p)) for a in HH]
        for m in range(K+1):
            check(sum((H[k].subs(ro.alpha,ell-(m-k)*p)*col[m-k] for k in range(m+1)),S.zeros(5,1)))
        # Direct comparison to the physical-dimensional polynomial column.
        L=ell*(ell+1);P=ep.monic_legendre(ell);D=x*x-1
        closed=S.Matrix([D*S.diff(P,x,2),0,-2*D*S.diff(P,x)/x**2+2*D*P/x**3,-4*S.diff(P,x)+2*L*P/x,-4*P/x])/(ell*(ell-1))
        t=S.Symbol('t')
        for m in range(K+1):
            for i in range(5):
                expected=S.expand(t**ell*closed[i].subs(x,1/t)).coeff(t,m)
                check(S.cancel(col[m][i]).subs(p,1)-expected)
        results[f'harmonic_column_ell_{ell}']=[[str(q) for q in v] for v in col]
        report(f'areal construction versus full coupled harmonic Hessian, symbolic p, ell={ell}, all coefficients through charge order four')

def physical_rows():
    # Independent direct substitution with unrestricted lambda, not fixed ell.
    L=S.Symbol('lambda');P=S.Function('P')(x);D=x*x-1
    pp=(L*P-2*x*S.diff(P,x))/D
    def reduce(q):
        for k in range(5,1,-1):q=q.subs(S.diff(P,x,k),S.diff(pp,x,k-2))
        for _ in range(4):q=q.subs(S.diff(P,x,2),pp)
        return S.factor(q)
    psi=D*S.diff(P,x,2);a=0;b=-2*D*S.diff(P,x)/x+2*D*P/x**2;c=-4*S.diff(P,x)+2*L*P/x;e=-4*P/x
    op=lambda f:S.diff(D*S.diff(f,x),x)-L*f
    rows=[op(a)+4*L*x*b/D-4*(x*x+1)*(a-c)/D+8*S.diff(psi,x),D*S.diff(b,x,2)-(L+4-6/x**2)*b+(2*x-1/x)*a-2*x*c+(L-2)*D*e/x+4*psi,op(c)-2*L*b/x+2*(x*x+1)*(a-c)/D,op(e)+2*e+4*b/x,op(psi)+S.diff(c,x)+L*b/D]
    rows += [-S.diff(c,x)+2*x*(a-c)/D-L*b/D,S.diff(b,x)+2*b/x+(1-L/2)*e]
    for row in rows:check(reduce(row))
    report('limiting column: all five p=1 equations and both harmonic constraints, unrestricted lambda')

if __name__=='__main__':
    start=time.time()
    representative();endpoint_constants();areal_recurrences();coupled_comparison();physical_rows()
    (HERE/'output').mkdir(exist_ok=True)
    (HERE/'output/physical_results.json').write_text(json.dumps(results,indent=2)+'\n')
    print(f'ALL CHECKS PASSED in {time.time()-start:.1f} seconds',flush=True)


==> anc/code/checks/check_addition_formula.py <==
import sympy as s
x,y,z=s.symbols('x y z',real=True)
Dx=x*x-1;Dy=y*y-1;a=x*y-z;b2=Dx*Dy;disc=s.expand(a*a-b2)
D=s.sqrt(disc)
F=(2*a*a-b2)/(b2*D)-2*a/b2
res=s.diff(Dx*s.diff(F,x),x)-4*F/Dx+s.diff((1-z*z)*s.diff(F,z),z)
assert s.factor(res)==0
print('Master addition formula differential equation: PASS')
# Coincidence expansion after separating the local 1/D singularity.
eta=s.symbols('eta',positive=True)
finite=s.simplify(F-1/D).subs(y,x).subs(z,1-eta)
assert s.simplify(s.limit(finite,eta,0,dir='+')+2/Dx)==0
print('Master addition formula finite coincidence part: PASS')


==> anc/code/checks/check_assembly.py <==
import sympy as s
import mpmath as mp
x,y,u,L=s.symbols('x y u L',positive=True)
D=x*x-1; Ay=s.atanh(1/y);A=s.atanh(1/x)
Q1=lambda t:t*s.atanh(1/t)-1
Q2=lambda t:(3*t*t-1)*s.atanh(1/t)/2-3*t/2
# Monopole reciprocity, using x<y and the exact integrated flux term.
J=lambda t:2-2*(t-1/t)*s.atanh(1/t)-t**-2
chixy=(-y+Q1(y)*(x-1/x))/(y*y-1)
chiyx=-1/y+x*((y-1/y)*Ay-1)/(x*x-1)
zxy=-x*J(y)
zyx=-Q1(y)*2*((y-1/y)-(x-1/x))-y*J(y)
k=lambda t:(t*t+t**-2)/4
Rxy=-x*Q1(y)
assert s.factor(chixy-chiyx+zxy/(x*x-1)-zyx/(y*y-1)-4*(k(x)-k(y))*Rxy/((x*x-1)*(y*y-1)))==0
print('Monopole reciprocity and flux completion: PASS')
# Operator reduction, without commuting inverses across unspecified endpoints.
Psi=s.Function('Psi')(x);v=s.Function('v')(x)
op=lambda f:s.diff(D*s.diff(f,x),x)-L*f
P=lambda f:op(op(f))-2*op(f)-4*L*f
wr=-op(v)/2;wo=x*v;psirep=Psi-v/2
crep=(-4*(psirep.diff(x)+2*x*psirep/D)-D*wr.diff(x)-2*x*wo.diff(x)+(4-L-4/D)*wo)/(L-2)
N=-4*psirep+2*x*crep+(4*x-2/x)*wo
Nm=N.subs(v,0).doit();Nv=N.subs(Psi,0).doit()
D1=lambda f:-8*x*f.diff(x)/(L-2)-4*(L+2)*f/(L-2)
E1=lambda f:x*D*f.diff(x)/(L-2)+2*(2*x*x-1)*f/(L-2)
q=3*x*x-1
assert s.factor(op(Nm)-D1(op(Psi)-4*Psi/D))==0
assert s.factor(op(Nv)-E1(P(v))-q*(op(v)-v)-(op(q*v)-q*v))==0
assert s.factor(D1(v)+8*E1(v/D)+4*v)==0
print('Higher-mode operator reduction: PASS')
# Assemble the diagonal pieces, treating I1 and I2 as independent symbols.
I1,I2=s.symbols('I1 I2')
mono=4*I1/D**2+4*x*x*A/D-x*(5*x*x-3)/D**2
light=4*I2/D**2+(3*x*x-1)**2*A/D-x*(9*x**4-13*x*x+2)/D**2
higher=2*x/D+4*(-x*Q1(x)-(3*x*x-1)*Q2(x)/2)/D-4*(I1+I2)/D**2
assert s.factor(mono+light+higher-2*x/D)==0
xi=((7-9*x*x)*A+9*x**3+18*x)/36
full=mono+light+higher-8*xi/D**2+(s.Rational(20,9)*A-s.Rational(4,3)*Q2(x))/D**2
assert s.factor(full-(s.Rational(4,3)*A-4*x)/D**2)==0
C=4*u*u*(1-u*s.atanh(u)/3)/(1-u*u)**2
assert s.simplify((-x*full).subs(x,1/u)-C)==0
for n in range(1,9):
 coef=(s.Rational(14*n-2,3)-s.Rational(4*n-2,3)*sum(s.Rational(1,2*j-1) for j in range(1,n)))
 assert s.expand(s.series(C,u,0,2*n+1).removeO()).coeff(u,2*n)==coef
print('Final assembly and eight coefficient extractions: PASS')
# Low-mode series with B written as its integrated power series.
Bs=2*sum(u**(2*a+1)*sum(s.Rational(1,2*b+1) for b in range(a+1))/(2*a+1) for a in range(11))
I2u=(9*x*(15*x**4-12*x*x+1)/140-3*(9*x**4-1)*(5*x*x-3)*A/140+(3*x*x-1)**2*s.Symbol('B')/35).subs(x,1/u).subs(s.Symbol('B'),Bs)
dip=(light-8*xi/D**2+(s.Rational(20,9)*A-s.Rational(4,3)*Q2(x))/D**2).subs(x,1/u).subs(I2,I2u)
Ts=s.series(-dip/u,u,0,11).removeO().expand()
for power,val in {0:1,2:s.Rational(69,35),4:s.Rational(11901,6125),6:s.Rational(567509,385875),8:s.Rational(3029377,4244625),10:-s.Rational(93080497,364188825)}.items():assert Ts.coeff(u,power)==val
print('Closed dipole kernel series through u^10: PASS')
# Independent numerical quadrature of both explicitly evaluated compositions.
mp.mp.dps=50
for xx in [mp.mpf('1.25'),mp.mpf('2'),mp.mpf('5')]:
 aa=mp.atanh(1/xx); bb=mp.quad(lambda t:2*t*mp.atanh(1/t)/(t*t-1),[xx,mp.inf])
 for n in [1,2]:
  pp=lambda t: t if n==1 else (3*t*t-1)/2
  qq=lambda t: t*mp.atanh(1/t)-1 if n==1 else (3*t*t-1)*mp.atanh(1/t)/2-3*t/2
  # Integrate the outer part in v=1/t; a finite upper bound avoids cancellation at huge t.
  outer=mp.quad(lambda v:(3/v**2-1)*qq(1/v)**2/v**2,[mp.mpf('1e-12'),1/xx])
  numeric=qq(xx)**2*mp.quad(lambda t:(3*t*t-1)*pp(t)**2,[0,xx])+pp(xx)**2*outer
  exact=3*xx**3/5-xx**2*(9*xx**2-1)*aa/15+4*xx**2*bb/15 if n==1 else 9*xx*(15*xx**4-12*xx**2+1)/140-3*(9*xx**4-1)*(5*xx**2-3)*aa/140+(3*xx**2-1)**2*bb/35
  assert abs(numeric-exact)<mp.mpf('1e-9')
print('Independent I1/I2 quadratures: PASS')
F=u*u*(1-4*u+s.Rational(4,3)*u*u*s.atanh(u))/(2*(1-u)*(1+u)**3)
Ffrom=(1-u)/(1+u)*(u*u/(1-u*u)**2-u*C)/2
assert s.factor(F-Ffrom)==0
print('Particle-source conversion: PASS')


==> anc/code/checks/check_coordinate_pairing.py <==
from check_pairing import *
l=s.symbols('l',integer=True,positive=True)
wr=a.diff(x)/2-c.diff(x)+2*x*(a-c)/D-L*b/D
wm=(wr+(l+1)*w/x)/(2*l+1);wp=(l*w/x-wr)/(2*l+1)
red.update({a.diff(x,2):(-2*x*a.diff(x)+L*a-4*L*x*b/D+4*(x*x+1)*(a-c)/D-8*psi.diff(x))/D,c.diff(x,2):(-2*x*c.diff(x)+L*c+2*L*b/x-2*(x*x+1)*(a-c)/D)/D})
Z=s.Function('Z')(x)
for sign,n,rr,ww in [('minus',l-1,l,wm),('plus',l+1,-l-1,wp)]:
    zr=rr*Z;zo=Z/x
    vg=s.Matrix([zr/D,2*zr.diff(x),zr+D*zo.diff(x),2*x*zr/D-L*zo,2*zo])
    bg=(vg.T*K*q.diff(x)-vg.diff(x).T*K*q-vg.T*A*q)[0]
    wz=D*(Z*ww.diff(x)-Z.diff(x)*ww)
    zred={Z.diff(x,2):(n*(n+1)*Z-2*x*Z.diff(x))/D}
    bg=s.factor(bg.subs(zred).subs(L,l*(l+1)))
    wz=s.factor(wz.subs(red).subs(L,l*(l+1)))
    ratio=s.factor(s.expand(bg).coeff(a.diff(x))/s.expand(wz).coeff(a.diff(x)))
    assert s.factor(bg-ratio*wz)==0
    assert s.factor(ratio-(-l*(2*l+1) if sign=='minus' else -(l+1)*(2*l+1)))==0
    print('Coordinate pairing '+sign+': PASS')


==> anc/code/checks/check_generic_physical.py <==
import sympy as s
r,p,z,lam=s.symbols('r p z lam',nonzero=True)
c0,c1,c2,c3=s.symbols('c0 c1 c2 c3')
def der(f):return s.diff(f,r)-p*z/r*s.diff(f,z)+s.diff(f,c0)*c1+s.diff(f,c1)*c2+s.diff(f,c2)*c3
N=p+1;ua=(1-p)*z/(2*r*(1-z));ub=(2-z)/(2*r*(1-z));phi=p*z/(2*r*(1-z))
f=-(p-1)*c0
psi=-p/N*(r*(1-z)*c1/z+(p-1)*(2-z)*c0/(2*z))
Rrr=N*ub*der(f)/2-N*c2/2-N*(ub-ua/2)*c1+lam*f/(2*r*r*(1-z))
E=s.factor(Rrr-2*N/p*phi*der(psi))
ceq=r*r*(1-z)*c2+r*(3*p+1-(p+1)*z)*c1-(lam-2*p*p)*c0
assert s.factor(E-(p-1)*ceq/(2*r*r*(1-z)))==0
print('Generic-dimensional physical radial equation from the metric variation: PASS')
# Verify the scalar row once the physical equation holds.
# Divide its density by r^(p-1) before differentiating to avoid symbolic powers.
ps1=der(psi);ps2=der(ps1)
Es=r*r*(1-z)*ps2+r*((p+1)-z)*ps1-lam*psi+p*p*z*r*c1/2
c2rule=s.solve(ceq,c2)[0];c3rule=der(c2rule).subs(c2,c2rule)
assert s.factor(Es.subs(c3,c3rule).subs(c2,c2rule))==0
print('Generic-dimensional physical branch also satisfies the scalar equation: PASS')


==> anc/code/checks/check_historical_dipole.py <==
"""Run the retained historical generator and compare every matrix entry.

The generator is executed in a temporary directory. Its pickle output is
never loaded: the live SymPy matrices are compared directly with the JSON.
This is a provenance/regression check, not the external auditor's pipeline.
"""
import json
from pathlib import Path
import runpy
import shutil
import tempfile
import sympy as s

CODE = Path(__file__).resolve().parents[1]
with tempfile.TemporaryDirectory(prefix="static_1sf_dipole_") as work:
    script = Path(work) / "derive_dipole_hessian.py"
    shutil.copy2(CODE / "provenance" / script.name, script)
    data = runpy.run_path(str(script))
    reference = json.loads((CODE / "reference_dipole_H.json").read_text())
    assert len(data["H"]) == len(reference["H"]) == 7
    count = 0
    for order, matrix in enumerate(data["H"]):
        expected = s.Matrix([
            [s.sympify(value, locals={"p": data["p"], "alpha": data["alpha"]})
             for value in row] for row in reference["H"][order]
        ])
        assert matrix.shape == expected.shape == (4, 4)
        for i in range(4):
            for j in range(4):
                assert s.factor(matrix[i, j] - expected[i, j]) == 0, (order, i, j)
                count += 1
print(f"Historical dipole generator: all {count} entries through charge order 6 agree exactly: PASS")


==> anc/code/checks/check_operator_reduction.py <==
import sympy as s
x,L=s.symbols('x lambda');D=x*x-1
Psi=s.Function('Psi')(x);v=s.Function('ward_sum')(x)
op=lambda f:s.diff(D*s.diff(f,x),x)-L*f
P=lambda f:op(op(f))-2*op(f)-4*L*f
wr=-op(v)/2;wo=x*v;psirep=Psi-v/2
crep=(-4*(psirep.diff(x)+2*x*psirep/D)-D*wr.diff(x)-2*x*wo.diff(x)+(4-L-4/D)*wo)/(L-2)
N=-4*psirep+2*x*crep+(4*x-2/x)*wo
Nm=N.subs(v,0).doit();Nv=N.subs(Psi,0).doit()
D1=lambda f:-8*x*f.diff(x)/(L-2)-4*(L+2)*f/(L-2)
E1=lambda f:x*D*f.diff(x)/(L-2)+2*(2*x*x-1)*f/(L-2)
q=3*x*x-1
assert s.factor(op(Nm)-D1(op(Psi)-4*Psi/D))==0
assert s.factor(op(Nv)-E1(P(v))-q*(op(v)-v)-(op(q*v)-q*v))==0
assert s.factor(D1(v)+8*E1(v/D)+4*v)==0
print('PASS: higher-mode operator reduction for arbitrary lambda',flush=True)


==> anc/code/checks/check_pairing.py <==
import sympy as s
x,L=s.symbols('x L', nonzero=True)
D=x*x-1
psi,a,b,c,e=[s.Function(t)(x) for t in ['psi','a','b','c','e']]
P=s.Function('P')(x)
reduceP={s.diff(P,x,2):(L*P-2*x*s.diff(P,x))/D}
def simp(f):
    for n in range(6,1,-1):
        f=f.subs(s.diff(P,x,n),s.diff(reduceP[s.diff(P,x,2)],x,n-2))
    for _ in range(3):f=f.subs(reduceP)
    return s.factor(f)
w=b.diff(x)+2*b/x-a/2+(1-L/2)*e
master=psi-b/D+e.diff(x)/2+w/(2*x)
v=s.Matrix([D*P.diff(x,2),0,-2*D*P.diff(x)/x+2*D*P/x**2,-4*P.diff(x)+2*L*P/x,-4*P/x])
v=v.applyfunc(simp)
q=s.Matrix([psi,a,b,c,e])
K=s.zeros(5);K[0,0]=4*D;K[1,1]=D/4;K[1,3]=K[3,1]=-D/2;K[2,2]=L;K[4,4]=L*(L-2)*D/4
A=s.zeros(5);A[0,1]=2;A[1,0]=-2;A[0,3]=-4;A[3,0]=4
B=simp((v.T*K*q.diff(x)-v.diff(x).T*K*q-v.T*A*q)[0])
red={b.diff(x,2):((L+4-6/x**2)*b-(2*x-1/x)*a+2*x*c-(L-2)*D*e/x-4*psi)/D,e.diff(x,2):(-2*x*e.diff(x)+(L-2)*e-4*b/x)/D}
W=simp(4*D*(v[0]*master.diff(x)-v[0].diff(x)*master)).subs(red)

assert simp(B-W)==0
print('Physical pairing identity: PASS')


==> anc/code/checks/check_physical_column.py <==
from check_pairing import *
ps,aa,bb,cc,ee=v
op=lambda f:s.diff(D*s.diff(f,x),x)-L*f
rows=[op(aa)+4*L*x*bb/D-4*(x*x+1)*(aa-cc)/D+8*ps.diff(x),D*bb.diff(x,2)-(L+4-6/x**2)*bb+(2*x-1/x)*aa-2*x*cc+(L-2)*D*ee/x+4*ps,op(cc)-2*L*bb/x+2*(x*x+1)*(aa-cc)/D,op(ee)+2*ee+4*bb/x,op(ps)+cc.diff(x)-aa.diff(x)/2+L*bb/D]
for row in rows:assert simp(row)==0
assert simp(aa.diff(x)/2-cc.diff(x)+2*x*(aa-cc)/D-L*bb/D)==0
assert simp(bb.diff(x)+2*bb/x-aa/2+(1-L/2)*ee)==0
print('Physical Legendre column satisfies all five rows and has zero Ward field: PASS')


==> anc/code/checks/check_radial_identities.py <==
import sympy as S
x,L=S.symbols('x L');D=x*x-1
psi,a,b,c,e=[S.Function(z)(x) for z in ['psi','a','b','c','e']]
Ea,Eb,Ec,Ee,Es=[S.Function(z)(x) for z in ['Ea','Eb','Ec','Ee','Es']]
def op(f,lam=L):return S.diff(D*S.diff(f,x),x)-lam*f
wr=a.diff(x)/2-c.diff(x)+2*x*(a-c)/D-L*b/D
wo=b.diff(x)+2*b/x-a/2+(1-L/2)*e
master=psi-b/D+e.diff(x)/2+wo/(2*x)
red={a.diff(x,2):(Ea-2*x*a.diff(x)+L*a-4*L*x*b/D+4*(x*x+1)*(a-c)/D-8*psi.diff(x))/D,b.diff(x,2):(Eb+(L+4-6/x**2)*b-(2*x-1/x)*a+2*x*c-(L-2)*D*e/x-4*psi)/D,c.diff(x,2):(Ec-2*x*c.diff(x)+L*c+2*L*b/x-2*(x*x+1)*(a-c)/D)/D,e.diff(x,2):(Ee-2*x*e.diff(x)+(L-2)*e-4*b/x)/D,psi.diff(x,2):(Es-2*x*psi.diff(x)+L*psi-c.diff(x)+a.diff(x)/2-L*b/D)/D}
def reduce(f):
    for q in [a,b,c,e,psi]:f=f.subs(q.diff(x,3),S.diff(red[q.diff(x,2)],x))
    for _ in range(3):f=f.subs(red)
    return S.collect(S.expand(S.cancel(f)),[Ea,Eb,Ec,Ee,Es,Ea.diff(x),Eb.diff(x),Ec.diff(x),Ee.diff(x),Es.diff(x)])
results=[]
for name,f in [('ward_r',op(wr)-2*wr+2*L*wo/x+4*Es/D),('ward_omega',op(wo/x)+2*wr),('master',op(master)-4*master/D-Es)]:
    f=reduce(f);results.append(S.factor(f))

expected=[(D*(Ea.diff(x)-2*Ec.diff(x))+2*x*Ea-2*L*Eb)/(2*D),(-Ea+2*Eb.diff(x)+(2-L)*Ee)/(2*x),(-D*Ea+2*D*Eb.diff(x)-4*x*Eb+2*x*D*Ee.diff(x)-(L*D+2*(x*x+1))*Ee)/(4*x*D)]
for actual,wanted in zip(results,expected): assert S.factor(actual-wanted)==0
print('Ward and master identities for unrestricted angular degree: PASS')


==> anc/code/checks/check_reconstruction.py <==
import sympy as s,time
x=s.symbols('x');l=s.symbols('ell',positive=True,integer=True);L=l*(l+1);D=x*x-1;c0=2*l+1
Psi,wr,wo,Zm,Zp,T,NN=[s.Function(n)(x) for n in ['Psi','wr','wo','Zm','Zp','T','N']]
ps=Psi-wo/(2*x);aa=-2*wo
cc=(-4*(ps.diff(x)+2*x*ps/D)-D*wr.diff(x)-2*x*wo.diff(x)+(4-L-4/D)*wo)/(L-2)
N=-4*ps+2*x*cc+(4*x-2/x)*wo
xi=l*Zm-(l+1)*Zp;eta=(Zm+Zp)/x
psi=ps+xi/D;a=aa+2*xi.diff(x);b=xi+D*eta.diff(x);c=cc+2*x*xi/D-L*eta;e=2*eta
red={Psi.diff(x,2):(T+(L+4/D)*Psi-2*x*Psi.diff(x))/D,
 wr.diff(x,2):(-4*T/D+(L+2)*wr-2*L*wo/x-2*x*wr.diff(x))/D,
 wo.diff(x,2):((L+2/x**2)*wo-2*x*wr-2*wo.diff(x)/x)/D,
 Zm.diff(x,2):(NN/c0+(l-1)*l*Zm-2*x*Zm.diff(x))/D,
 Zp.diff(x,2):(-NN/c0+(l+1)*(l+2)*Zp-2*x*Zp.diff(x))/D}
def reduce(f):
 for q in [Psi,wr,wo,Zm,Zp]:f=f.subs(q.diff(x,3),s.diff(red[q.diff(x,2)],x))
 for _ in range(2):f=f.subs(red)
 f=f.subs(NN.diff(x),N.diff(x)).subs(NN,N)
 for _ in range(2):f=f.subs(red)
 return s.factor(f)
op=lambda f:s.diff(D*f.diff(x),x)-L*f
rows=[op(a)+4*L*x*b/D-4*(x*x+1)*(a-c)/D+8*psi.diff(x),D*b.diff(x,2)-(L+4-6/x**2)*b+(2*x-1/x)*a-2*x*c+(L-2)*D*e/x+4*psi,op(c)-2*L*b/x+2*(x*x+1)*(a-c)/D,op(e)+2*e+4*b/x,op(psi)+c.diff(x)-a.diff(x)/2+L*b/D-T,
 a.diff(x)/2-c.diff(x)+2*x*(a-c)/D-L*b/D-wr,
 b.diff(x)+2*b/x-a/2+(1-L/2)*e-wo]
st=time.time()
for i,row in enumerate(rows):
 result=reduce(row);print('row',i,'result',result,'seconds',time.time()-st,flush=True);assert result==0


==> anc/code/checks/check_revision_series.py <==
"""Exact checks of the additional coefficient and horizon statements."""
import sympy as s

u = s.symbols("u")
eps = s.symbols("eps", positive=True)
C = 4*u**2*(1-u*s.atanh(u)/3)/(1-u**2)**2
F = u**2*(1-4*u+s.Rational(4,3)*u**2*s.atanh(u))/(2*(1-u)*(1+u)**3)
cseries = s.series(C,u,0,9).removeO().expand()
gamma28 = s.factorial(8)*cseries.coeff(u,8)
assert gamma28 == 437248
fseries = s.series(F,u,0,11).removeO().expand()
expected = {2:s.Rational(1,2),3:-3,4:6,5:-s.Rational(31,3),
            6:s.Rational(91,6),7:-s.Rational(190,9),8:s.Rational(248,9),
            9:-s.Rational(1574,45),10:s.Rational(429,10)}
for power, value in expected.items():
    assert fseries.coeff(u,power) == value, (power, value)
assert -(gamma28/s.Integer(80640)+s.Rational(266,9)) == expected[9]
assert gamma28/s.Integer(40320)+s.Rational(577,18) == expected[10]
print("Potential coefficients through 9PN and Gamma_bar(2,8)=437248: PASS")
print("8PN/9PN comparison with Brunello et al. Eqs. (31)-(32): PASS")
# Use the exact logarithmic form, avoiding a branch-dependent atanh expansion.
near = F.subs(u,1-eps).subs(s.atanh(1-eps),s.log((2-eps)/eps)/2)
leading = (s.log(2/eps)/24-s.Rational(3,16))/eps
remainder = s.series(near-leading,eps,0,1)
assert s.simplify(s.limit((near-leading)/s.log(1/eps),eps,0,dir="+")) == -s.Rational(5,48)
print("Near-horizon leading term and logarithmic remainder: PASS")
print("First remainder terms:", remainder)


==> anc/code/checks/check_source_conversion.py <==
"""Independent formal elimination of both auxiliary sources to order m^2.

This check starts with arbitrary Taylor coefficients of W, not the claimed
potential. It verifies the heavy-source shift and cancellation of all
unneeded derivatives. It does not verify the field-theory value of w2.
"""
import sympy as s

m, M = s.symbols("m M")
a, b, c, d, e, f = s.symbols("a b c d e f")
# a=w1(-M), b=w1'(-M), c=w1''(-M);
# d=w2(-M), e=w2'(-M), f=w3(-M).
q = s.exp(a)
j11, j12, j21, j22 = s.symbols("j11 j12 j21 j22")
J1 = -M + m*j11 + m**2*j12
J2 = m*j21 + m**2*j22
shift = J1 + M
def trunc(x):
    return s.series(x, m, 0, 3).removeO().expand()
W = trunc(J2*(a+b*shift+c*shift**2/2) + J2**2*(d+e*shift)/2 + J2**3*f/6)
# Derivatives must be taken before truncating W in the light mass.
Phi1 = trunc(J2*(b+c*shift) + J2**2*e/2)
Phi2 = trunc(a+b*shift+c*shift**2/2 + J2*(d+e*shift) + J2**2*f/2)
res1 = trunc(J1 + M*s.exp(Phi1))
res2 = trunc(J2 + m*s.exp(Phi2))
sol = s.solve([res1.coeff(m,1), res2.coeff(m,1),
               res1.coeff(m,2), res2.coeff(m,2)],
              [j11, j12, j21, j22], dict=True)
assert len(sol) == 1
sol = sol[0]
assert s.simplify(sol[j11] - M*q*b) == 0
assert s.simplify(sol[j21] + q) == 0
assert s.simplify(sol[j22] - q**2*(d-M*b*b)) == 0
energy = trunc(-W + J1*Phi1 + J2*Phi2 - J1 - J2).subs(sol).expand()
target = M + m*q + m**2*q**2*(M*b*b-d)/2
assert s.simplify(energy-target) == 0
assert s.diff(energy,c) == s.diff(energy,e) == s.diff(energy,f) == 0
print("Both source equations solved to second order: PASS")
print("Stationary energy gives e^(2w1) [M(w1')^2-w2]/2: PASS")
print("All w1'', w2' and w3 terms cancel at this order: PASS")
# An independent low-order Newtonian check follows from arbitrary coupling k.
k = s.symbols("k")
newton = trunc((target-M-m).subs({a:-k*M,b:k,d:0}))
assert s.expand(s.series(newton,k,0,2).removeO()+k*M*m) == 0
print("Newtonian sign and rest-energy subtraction: PASS")


==> anc/code/checks/check_tensor_projectors.py <==
import sympy as S
l,p=S.symbols('l p');N=p+1;lam=l*(l+p)
M=S.Matrix([[lam+2,-2*N,-4*lam,0],[-2,lam+2*N,4*lam,0],[-2/N,2,lam+4,2*p*(l-1)*(l+p+1)/N],[0,0,4,lam-2*p]])
I=S.eye(4);roots=[(l-2)*(l+p-2),lam,(l+2)*(l+p+2)]
assert ((M-roots[0]*I)*(M-roots[1]*I)*(M-roots[2]*I)).applyfunc(S.factor)==S.zeros(4)
G=S.diag(1/N,1,2*lam,lam*p*(lam-N)/N)
assert (G*M-M.T*G).applyfunc(S.factor)==S.zeros(4)
print('general-dimension tensor cubic and Gram symmetry: PASS')


==> anc/code/endpoint.py <==
"""Physical growing column and dimensional coordinate restoration.

All series are finite truncations with exact rational functions of p.
B_n(s)=s^n sum b_k(n,p)(mu/s^p)^k. The restoration is computed independently
in areal radius, then transformed to the harmonic radius r=B_1(s).
See the main paper (Sections 3-5 and Appendix A) for the all-order proof and normalization.
"""
import sympy as S
p=S.Symbol('p', nonzero=True)
x=S.Symbol('x')

def clean(v): return S.factor(v)

class Series:
    def __init__(self,K): self.K=K
    def const(self,a): return [S.sympify(a)]+[S.S(0)]*self.K
    def pad(self,a): return list(a[:self.K+1])+[S.S(0)]*max(0,self.K+1-len(a))
    def add(self,*aa): return [clean(sum(a[k] for a in aa)) for k in range(self.K+1)]
    def scale(self,a,c): return [clean(c*v) for v in a]
    def shift(self,a,k=1): return self.pad([S.S(0)]*k+list(a))
    def mul(self,a,b): return [clean(sum(a[i]*b[k-i] for i in range(k+1))) for k in range(self.K+1)]
    def power(self,a,b):
        assert a[0]==1
        y=list(a);y[0]=S.S(0);cur=self.const(1);out=self.const(1);coeff=S.S(1)
        for k in range(1,self.K+1):
            cur=self.mul(cur,y);coeff=clean(coeff*(b-k+1)/k)
            out=self.add(out,self.scale(cur,coeff))
        return out
    def derivative(self,a,degree):
        """s*d/ds acting on s^degree times a(mu/s^p), with s^degree removed."""
        return [clean((degree-k*p)*a[k]) for k in range(self.K+1)]

def frozen_coefficients(n,K):
    b=[S.S(1)]
    for k in range(1,K+1):
        b.append(clean(2*(-n+(k-1)*p)**2*b[-1]/(p*(-2*n+(k-1)*p)*k)))
    return b

def monic_legendre(n):
    poly=S.Poly(S.legendre(n,x),x)
    return poly.as_expr()/poly.LC()

def restoring_coefficients(ell,n,K):
    """h_n=mu*s^(ell+1-p) sum v_k*(mu/s^p)^k.

    This uses the inhomogeneous areal-radius ODE, not the X-space primitive
    and not the coupled harmonic-coordinate Hessian recurrence.
    """
    q=Series(K);u=frozen_coefficients(ell,K);r=frozen_coefficients(1,K)
    product=q.mul(q.derivative(u,ell),q.derivative(r,1))
    product=q.add(product,q.scale(q.shift(product),-2))
    source=q.scale(q.derivative(product,ell+1),-2*(p+1))
    a=ell+1-p;v=[]
    for k in range(K+1):
        rhs=source[k]+(2*(a-(k-1)*p)**2*v[k-1] if k else 0)
        v.append(clean(rhs/((a-k*p)*(a+(1-k)*p)-n*(n+p))))
    return v

def harmonic_column(ell,K):
    """Return v_m in q(r)=sum mu^m*r^(ell-m*p)*v_m; v_0=e_psi."""
    q=Series(K);N=p+1;lam=ell*(ell+p)
    R=frozen_coefficients(1,K);U=frozen_coefficients(ell,K)
    D=q.derivative(R,1);invD=q.power(D,-1);invR=q.power(R,-1)
    fm=q.add(q.const(1),q.scale(q.shift(q.const(1)),-2))
    invf=q.power(fm,-1);A=q.power(fm,1/p-1);B=q.power(fm,1/p)
    Vminus=restoring_coefficients(ell,ell-1,K)
    Vplus=restoring_coefficients(ell,ell+1,K)
    aa=q.scale(q.mul(q.shift(q.add(q.scale(Vminus,ell),q.scale(Vplus,ell+p))),invD),1/(2*ell+p))
    bb=q.scale(q.mul(q.shift(q.add(Vminus,q.scale(Vplus,-1))),invR),1/(2*ell+p))
    du=q.derivative(U,ell)
    c=q.scale(q.shift(du),-2*N/p)
    psi=q.add(q.scale(U,lam),q.scale(q.add(du,q.scale(q.shift(du),-1)),-N))
    psi=q.add(psi,q.scale(q.mul(q.shift(aa),invf),p))
    f=q.add(q.scale(c,-(p-1)),q.scale(q.mul(q.shift(aa),invf),2*(1-p)),q.scale(q.derivative(aa,ell+1),2))
    v=q.mul(q.mul(q.add(q.mul(A,aa),q.mul(B,q.derivative(bb,ell))),invR),invD)
    c=q.add(c,q.scale(aa,2),q.scale(q.mul(q.shift(aa),invf),2),q.scale(bb,-2*lam/N))
    e=q.scale(bb,2)
    areal=[q.scale(a,S.Rational(1,ell*(ell-1))) for a in [psi,f,v,c,e]]
    # q(s)=s^ell Q(t)=sum v_m*t^m*R(t)^(ell-m*p).
    remainder=[list(a) for a in areal];out=[]
    for m in range(K+1):
        vm=S.Matrix([clean(a[m]) for a in remainder]);out.append(vm)
        power=q.shift(q.power(R,ell-m*p),m)
        for i in range(5): remainder[i]=q.add(remainder[i],q.scale(power,-vm[i]))
    assert all(v==0 for a in remainder for v in a)
    return out

def degree_coefficients_jet(n,K):
    """F_nu=X^nu sum a_k(nu)X^-2k: value and d/dp at nu=n/p,p=1."""
    nu=S.Symbol('nu');v=[S.S(1)];w=[S.S(0)]
    for k in range(1,K+1):
        ratio=(nu-2*k+2)*(nu-2*k+1)/(2*k*(2*k-2*nu-1))
        rr=ratio.subs(nu,n);dr=-n*S.diff(ratio,nu).subs(nu,n)
        v.append(clean(v[-1]*rr));w.append(clean(w[-1]*rr+v[-2]*dr))
    return v,w

def triple_primitive_constant(ell,n):
    """Compute the actual 0/0 coefficient using exact first-order p jets."""
    K=(n+ell+1)//2
    product=[S.S(1)]+[S.S(0)]*K;derivative=[S.S(0)]*(K+1)
    for degree in [n,ell,1]:
        a,b=degree_coefficients_jet(degree,K)
        av=[a[k]*(degree-2*k) for k in range(K+1)]
        bv=[b[k]*(degree-2*k)-degree*a[k] for k in range(K+1)]
        old=product;old_der=derivative
        product=[clean(sum(old[i]*av[j-i] for i in range(j+1))) for j in range(K+1)]
        derivative=[clean(sum(old_der[i]*av[j-i]+old[i]*bv[j-i] for i in range(j+1))) for j in range(K+1)]
    numerator=clean(product[K]-product[K-1])
    derivative=clean(derivative[K]-derivative[K-1])
    assert numerator==0
    return clean(derivative/(-(n+ell+1)))


==> anc/code/frobenius.py <==
"""Generic-dimensional coupled columns and their full scalar-source inverse.

No physical-dimensional kernel formula is used. Rational functions of p are
retained through construction. Laurent expansion also expands rho**(-k*p),
which is essential for the finite log(rho) terms.
"""
from functools import lru_cache
from pathlib import Path
import json
import sympy as s
from radial_operator import p,alpha,lam,flat_symbol,first_charge_symbol,ChargeSeries
from kernel_series import rho,log_rho
HERE=Path(__file__).resolve().parent

def zero(a):
 if isinstance(a,s.MatrixBase):return all(s.factor(v)==0 for v in a)
 return s.factor(a)==0

def load_hessians(order=6,regenerate=False):
 if regenerate:return ChargeSeries(order).hessians()[2]
 data=json.loads((HERE/'charge_matrices.json').read_text())
 assert data['order']>=order
 H=[s.Matrix([[s.sympify(x,locals={'p':p,'alpha':alpha,'lam':lam}) for x in row] for row in mat]) for mat in data['H'][:order+1]]
 assert zero(H[0]-flat_symbol()) and zero(H[1]-first_charge_symbol())
 # Exact formal-adjoint relations independently check every cached matrix.
 for k,h in enumerate(H):
  K=-h.diff(alpha,2)/2;B=h.diff(alpha).subs(alpha,0);R=h.subs(alpha,0);A=(B-B.T)/2
  assert zero(K-K.T)
  assert zero(B+B.T+2*(1-k)*p*K)
  assert zero(R-R.T-(1-k)*p*A)
  assert all(not s.cancel(q).subs(p,1).has(s.zoo,s.nan,s.oo) for q in h)
 return H

def columns(ell,H,progress=None):
 K=len(H)-1;H=[m.subs(lam,ell*(ell+p)) for m in H]
 seeds=[];degrees=[]
 for j in [ell-2,ell,ell+2]:
  for v in H[0].subs(alpha,j).nullspace():seeds.append(v);degrees.append(j)
 assert len(seeds)==5
 K0=-H[0].diff(alpha,2)/2
 W=s.Matrix(5,5,lambda i,j:s.factor((-degrees[j]-p-degrees[i])*(seeds[i].T*K0*seeds[j])[0]))
 Wi=W.inv().T.applyfunc(s.factor)
 @lru_cache(None)
 def invert(a):return H[0].subs(alpha,a).inv()
 @lru_cache(None)
 def higher(k,a):return H[k].subs(alpha,a)
 both=[]
 for outgoing in [False,True]:
  cols=[]
  for j,seed in zip(degrees,seeds):
   beta=-j-p if outgoing else s.Integer(j);coeff=[seed]
   for m in range(1,K+1):
    rhs=-sum((higher(k,beta-(m-k)*p)*coeff[m-k] for k in range(1,m+1)),s.zeros(5,1))
    rhs=rhs.applyfunc(s.factor)
    if not outgoing and j==0 and m==1:
     assert ell==2
     v=s.zeros(5,1);v[0]=p*seed[1]/2
     assert zero(H[0].subs(alpha,-p)*v-rhs)
    else:v=(invert(beta-m*p)*rhs).applyfunc(s.factor)
    coeff.append(v)
   cols.append(coeff)
  both.append(cols)
  if progress:progress('outgoing' if outgoing else 'incoming')
 return {'ell':ell,'order':K,'degrees':degrees,'inside':both[0],'outside':both[1],'Wi':Wi}

def rational_laurent(expr):
 """Return all negative Laurent coefficients and the finite coefficient."""
 num,den=s.fraction(s.cancel(expr))
 if num==0:return {0:s.S(0)}
 a=s.Poly(num,p).shift(1);b=s.Poly(den,p).shift(1)
 va=next(k for k in range(a.degree()+1) if a.nth(k)!=0)
 vb=next(k for k in range(b.degree()+1) if b.nth(k)!=0)
 start=va-vb
 if start>0:return {0:s.S(0)}
 coeff=[]
 for k in range(-start+1):
  coeff.append(s.cancel((a.nth(k+va)-sum(b.nth(i+vb)*coeff[k-i] for i in range(1,k+1)))/b.nth(vb)))
 return {start+k:q for k,q in enumerate(coeff)}

def assembled_limit(data):
 out=[];pole_orders=[]
 for m in range(data['order']+1):
  laurent=[{} for _ in range(5)];worst=0
  for k in range(m+1):
   for j in sorted(set(data['degrees'])):
    ids=[i for i,degree in enumerate(data['degrees']) if degree==j]
    for a in range(5):
     value=-sum(data['inside'][i][k][a]*data['Wi'][i,b]*data['outside'][b][m-k][0] for i in ids for b in ids)
     value=s.factor(value)
     if value==0:continue
     jet=rational_laurent(value);lo=min(jet);worst=max(worst,-lo)
     for order in range(lo,1):
      val=rho**(j-k)*sum(v*(-k*log_rho)**(order-t)/s.factorial(order-t) for t,v in jet.items() if t<=order)
      laurent[a][order]=laurent[a].get(order,0)+val
  finite=[]
  for a in range(5):
   for order,val in laurent[a].items():
    if order<0:assert zero(val),(data['ell'],m,a,order,val)
   v=s.factor(laurent[a].get(0,0));finite.append(v)
   if (a==0 and m%2==1) or (a>0 and m%2==0):assert v==0
  out.append(finite);pole_orders.append(worst)
 return out,pole_orders


==> anc/code/kernel_series.py <==
"""Independent expansion of the closed physical-dimensional scalar kernel.

P,Q are standard Legendre solutions. The lower primitive in C_n is the
polynomial primitive with zero constant. The middle primitive retains its
log(y/x), represented here by log_rho for rho=x/y. No dimensional Frobenius
coefficients are used by this module.
"""
import sympy as s
rho=s.Symbol('rho',positive=True)
log_rho=s.Symbol('log_rho')
x=s.Symbol('x')

def add(*aa):
 out={}
 for a in aa:
  for k,v in a.items():out[k]=out.get(k,0)+v
 return {k:s.expand(v) for k,v in out.items() if v!=0}
def scale(a,c):return {k:c*v for k,v in a.items()}
def mul(a,b,hi=None):
 out={}
 for k,v in a.items():
  for j,w in b.items():
   if hi is None or k+j<=hi:out[k+j]=out.get(k+j,0)+v*w
 return {k:s.expand(v) for k,v in out.items() if v!=0}
def der(a):return {k-1:k*v for k,v in a.items() if k}
def primitive(a):
 return {k+1:v/s.Integer(k+1) for k,v in a.items() if k!=-1},a.get(-1,0)
def evaluate(a,inner):
 # t=rho/u or 1/u. Return a Laurent polynomial in u.
 return {-k:v*(rho**k if inner else 1) for k,v in a.items()}
def P(n):
 pp=s.Poly(s.legendre(n,x),x)
 return {k[0]:v for k,v in pp.terms()}
def Q(n,terms):
 nu=-n-1;v=s.S(2)**n*s.factorial(n)**2/s.factorial(2*n+1)
 out={nu:v}
 for k in range(1,terms+1):
  v*=s.Rational((nu-2*k+2)*(nu-2*k+1),2*k*(2*k-2*nu-1))
  out[nu-2*k]=v
 return out

def components(n,order):
 pp=P(n);qq=Q(n,order+2*n+6);q={2:s.S(3),0:s.S(-1)}
 A,la=primitive(mul(q,mul(pp,pp)));assert la==0
 B,lb=primitive(mul(q,mul(pp,qq)))
 T,lt=primitive(mul(q,mul(qq,qq)));assert lt==0
 T=scale(T,-1)
 Px,Py=evaluate(pp,True),evaluate(pp,False)
 Qx,Qy=evaluate(qq,True),evaluate(qq,False)
 Bdiff=add(evaluate(B,False),scale(evaluate(B,True),-1),{0:-lb*log_rho})
 R=scale(mul(Px,Qy,order+1),-1)
 C=add(mul(mul(Qx,Qy),evaluate(A,True),order+1),
       mul(mul(Px,Qy),Bdiff,order+1),
       mul(mul(Px,Py),evaluate(T,False),order+1))
 return R,C

def scalar_coefficients(ell,order):
 D={2:s.S(1),0:s.S(-1)}
 pp=mul(D,der(der(P(ell))));qq=mul(D,der(der(Q(ell,order+2*ell+8))))
 lam=ell*(ell+1)
 M=scale(mul(evaluate(pp,True),evaluate(qq,False),order+1),-s.Rational(1,lam*(lam-2)))
 Rm,Cm=components(ell-1,order);Rp,Cp=components(ell+1,order)
 invDx={2*k:rho**(-2*k) for k in range(1,order+4)}
 invDy={2*k:s.S(1) for k in range(1,order+4)}
 K=add(M,
       scale(mul(add(invDx,invDy),add(Rp,scale(Rm,-1)),order+1),-s.Rational(2,2*ell+1)),
       scale(mul(mul(invDx,invDy),add(Cp,scale(Cm,-1)),order+1),s.Rational(4,2*ell+1)))
 return [s.factor(-K.get(m+1,0)/4) for m in range(order+1)]


==> anc/code/low_kernel_series.py <==
"""Independent expansion of the explicitly reconstructed exceptional kernels."""
import sys,json
from pathlib import Path
HERE=Path(__file__).resolve().parent
sys.path.insert(0,str(HERE))
import sympy as s
from kernel_series import add,scale,mul,der,primitive,evaluate,P,Q,rho,log_rho,x

def poly(f):
 f=s.expand(f);out={}
 for term in s.Add.make_args(f):
  power=term.as_powers_dict().get(x,0);out[int(power)]=out.get(int(power),0)+term/x**power
 return out

def composition(a,b,O0,O1,order):
 pa,pb=P(a),P(b);qa,qb=Q(a,order+16),Q(b,order+16)
 op=lambda f:add(mul(poly(O0),f),mul(poly(O1),der(f)))
 bP,bQ=op(pb),op(qb)
 A,la=primitive(mul(pa,bP));assert la==0
 B,lb=primitive(mul(qa,bP))
 T,lt=primitive(mul(qa,bQ));assert lt==0
 middle=add(evaluate(B,False),scale(evaluate(B,True),-1),{0:-lb*log_rho})
 return add(mul(mul(evaluate(qa,True),evaluate(qb,False)),evaluate(A,True),order+1),
            mul(mul(evaluate(pa,True),evaluate(qb,False)),middle,order+1),
            mul(mul(evaluate(pa,True),evaluate(pb,False)),scale(evaluate(T,False),-1),order+1))

def low_coefficients(ell,order):
 Dx={2*k:rho**(-2*k) for k in range(1,order+10)}
 Dy={2*k:s.S(1) for k in range(1,order+10)}
 A=Q(0,order+12);Q1=Q(1,order+12)
 Ax,Ay=evaluate(A,True),evaluate(A,False)
 Dxy=mul(Dx,Dy)
 if ell==0:
  chi=mul(add({-1:-1},mul(evaluate(Q1,False),{-1:rho,1:-1/rho})),Dy,order+1)
  E0=-(x*x-x**-2);E1=(x**3-x-x**-1+x**-3)/2
  comp=composition(1,1,E0,E1,order)
  J=add({0:2,2:-1},scale(mul({-1:1,1:-1},Ay),-2))
  flux=scale(mul(mul({-1:rho},J),Dx,order+1),-1)
  K=add(chi,scale(mul(comp,Dxy,order+1),-4),flux)
 else:
  D=x*x-1;q=3*x*x-1
  A0=(q,-x*D*(9*x*x-5));A2=(-4*(3*x*x-2),-4*x*D)
  B0=(s.S(1),x*D);B2=(-q,x*D)
  C00=composition(0,0,*A0,order);C02=composition(0,2,*A2,order)
  C20=composition(2,0,*B0,order);C22=composition(2,2,*B2,order)
  R0=scale(mul(evaluate(P(0),True),evaluate(Q(0,order+16),False)),-1)
  R2=scale(mul(evaluate(P(2),True),evaluate(Q(2,order+16),False)),-1)
  KL=add(scale(mul(add(scale(C00,-4),scale(C02,4),scale(C20,8),scale(C22,-8)),Dxy,order+1),s.Rational(1,9)),
         scale(mul(add(mul(R0,{-2:s.S(3),0:s.S(-1)}),scale(R2,-2)),Dx,order+1),s.Rational(1,3)))
  xi=scale(add(mul({0:s.S(7),2:s.S(-9)},A),{3:s.S(9),1:s.S(18)}),s.Rational(1,36))
  heavy=scale(mul(add(evaluate(xi,True),evaluate(xi,False)),Dxy,order+1),-s.Rational(4,3))
  const=add(scale(add(Ax,Ay),s.Rational(20,9)),scale(add(evaluate(Q(2,order+12),True),evaluate(Q(2,order+12),False)),-s.Rational(4,3)))
  K=add(KL,heavy,scale(mul(const,Dxy,order+1),s.Rational(1,6)))
 return [s.factor(-K.get(m+1,0)/4) for m in range(order+1)]

if __name__=='__main__':
 data=json.loads((HERE/'output/low_results.json').read_text())
 for ell in (0,1):
  expected=low_coefficients(ell,6)
  for m,g in enumerate(expected):
   actual=s.sympify(data[str(ell)]['full_separated_finite'][m][0],locals={'rho':rho,'L':log_rho})
   assert s.factor(g-actual)==0,(ell,m,s.factor(g-actual))
   print('ell',ell,'order',m,'independent separated kernel agrees',flush=True)
 print('ALL SEPARATED LOW KERNEL COMPARISONS PASS')


==> anc/code/output/born_results.json <==
{
  "scope": "order-mu_d^2 separated kernels; formal matching identities are described in the note",
  "low_modes": [
    {
      "ell": 0,
      "g2_physical": "-(4*rho**2 - 15*rho + 10)/(60*rho)",
      "t2_generic": "(p + 1)*(p**2 - 10*p + 8)/(2*(p - 2)*(p + 2)*(p + 4))",
      "t2_physical": "1/15"
    },
    {
      "ell": 1,
      "g2_physical": "-(8*rho**3 - 35*rho**2 + 28*rho - 70)/(420*rho)",
      "t2_generic": "-3*(p + 1)*(p**2 + 14*p + 8)/(2*(p - 2)*(p + 4)*(p + 6))",
      "t2_physical": "69/35"
    },
    {
      "ell": 2,
      "g2_physical": "-(4*rho**4 - 24*rho**3 + 4*rho**2 + 21*rho - 56)/(420*rho)",
      "t2_generic": "-(9*p**6 + 201*p**5 + 836*p**4 + 2012*p**3 - 2944*p**2 - 11712*p - 7680)/(2*(p - 4)*(p - 2)*(p + 2)*(p + 6)*(p + 8)*(3*p + 4))",
      "t2_physical": "17/7"
    },
    {
      "ell": 3,
      "g2_physical": "-(80*rho**4 - 660*rho**3 + 44*rho**2 + 495*rho - 396)/13860",
      "t2_generic": "-(3*p**6 + 85*p**5 + 534*p**4 + 1444*p**3 - 4008*p**2 - 7328*p - 3840)/(2*(p - 6)*(p - 2)*(p + 2)*(p + 4)*(p + 8)*(p + 10))",
      "t2_physical": "437/495"
    }
  ],
  "higher_t2_p1": "(8*ell**4 + 16*ell**3 + 6*ell**2 - 2*ell + 183)/((2*ell - 3)*(2*ell - 1)*(2*ell + 3)*(2*ell + 5))",
  "higher_weights": [
    [
      "ell - 2",
      "8*ell*(ell - 1)*(2*ell + p)*(p + 1)**2/(2*ell + p - 2)",
      "0",
      "0"
    ],
    [
      "ell",
      "4*ell*p*(2*ell + p)*(p + 1)**2/(2*ell + p - 2)",
      "0",
      "-4*p*(ell + p)*(2*ell + p)*(p + 1)**2/(2*ell + p + 2)"
    ],
    [
      "ell + 2",
      "0",
      "0",
      "8*(ell + p)*(2*ell + p)*(p + 1)**2*(ell + p + 1)/(2*ell + p + 2)"
    ]
  ]
}


==> anc/code/output/higher_results.json <==
{
  "scope": "All five components: cancellation of negative Laurent powers through mu^6. Scalar component: independent separated-radii match to the closed kernel through mu^6.",
  "multipoles": [
    {
      "ell": 2,
      "preassembly_pole_orders": [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      "full_finite_column": [
        [
          "rho**2/20",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-(rho**4 + 13*rho**2 - 28)/105",
          "(4*rho**4 - 18*rho**2 - 63*rho + 168)/1260",
          "(rho**4 - 8*rho**2 + 21*rho - 28)/210",
          "-(rho**4 - 36*rho**2 + 126*rho - 168)/1260"
        ],
        [
          "-(4*rho**4 - 24*rho**3 + 4*rho**2 + 21*rho - 56)/(420*rho)",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "(15120*log_rho*rho**2 - 41160*log_rho - 23275*rho**4 - 177738*rho**2 + 360689)/1157625",
          "(5040*log_rho*rho**3 - 123480*log_rho*rho + 46550*rho**5 - 157106*rho**3 - 396900*rho**2 + 945357*rho + 231525)/(6945750*rho)",
          "(20160*log_rho*rho**4 + 41160*log_rho*rho**2 + 23275*rho**6 - 123164*rho**4 + 264600*rho**3 - 364364*rho**2 - 231525*rho + 617400)/(2315250*rho**2)",
          "-(20160*log_rho*rho**3 + 246960*log_rho*rho + 23275*rho**5 - 612674*rho**3 + 1587600*rho**2 - 1630524*rho - 463050)/(13891500*rho)"
        ],
        [
          "(10080*log_rho*rho**4 - 82320*log_rho*rho**2 - 93100*rho**6 + 275625*rho**5 - 4252*rho**4 - 264600*rho**3 + 605248*rho**2 + 617400)/(4630500*rho**3)",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "(1053360*log_rho*rho**4 - 2273040*log_rho*rho**2 - 1153950*rho**6 - 6014759*rho**4 + 12259731*rho**2 - 679140)/(38201625*rho**2)",
          "(2106720*log_rho*rho**5 - 38918880*log_rho*rho**3 + 13847400*rho**7 - 39190498*rho**5 - 81860625*rho**4 + 182972592*rho**3 + 52390800*rho**2 + 12224520*rho + 22920975)/(1375258500*rho**3)",
          "(4213440*log_rho*rho**6 + 6320160*log_rho*rho**4 - 8149680*log_rho*rho**2 + 3461850*rho**8 - 14015156*rho**6 + 27286875*rho**5 - 37400319*rho**4 - 26195400*rho**3 + 57882132*rho**2 + 61122600)/(229209750*rho**4)",
          "-(4213440*log_rho*rho**4 + 37920960*log_rho*rho**2 + 3461850*rho**6 - 75089246*rho**4 + 163721250*rho**3 - 144661869*rho**2 - 52390800*rho - 12224520)/(1375258500*rho**2)"
        ],
        [
          "(2106720*log_rho*rho**6 - 12640320*log_rho*rho**4 - 8149680*log_rho*rho**2 - 13847400*rho**8 + 27783000*rho**7 + 4974392*rho**6 - 27286875*rho**5 + 58397328*rho**4 + 63994392*rho**2 + 61122600)/(458419500*rho**5)",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "scalar_reference": [
        "rho**2/20",
        "0",
        "-(4*rho**4 - 24*rho**3 + 4*rho**2 + 21*rho - 56)/(420*rho)",
        "0",
        "(10080*log_rho*rho**4 - 82320*log_rho*rho**2 - 93100*rho**6 + 275625*rho**5 - 4252*rho**4 - 264600*rho**3 + 605248*rho**2 + 617400)/(4630500*rho**3)",
        "0",
        "(2106720*log_rho*rho**6 - 12640320*log_rho*rho**4 - 8149680*log_rho*rho**2 - 13847400*rho**8 + 27783000*rho**7 + 4974392*rho**6 - 27286875*rho**5 + 58397328*rho**4 + 63994392*rho**2 + 61122600)/(458419500*rho**5)"
      ],
      "diagonal_normalized": [
        "1",
        "17/7",
        "1136321/231525",
        "175137437/22920975"
      ]
    },
    {
      "ell": 3,
      "preassembly_pole_orders": [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      "full_finite_column": [
        [
          "rho**3/28",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-2*rho*(10*rho**4 + 143*rho**2 - 198)/3465",
          "rho*(40*rho**4 - 121*rho**2 - 660*rho + 1056)/27720",
          "rho*(20*rho**4 - 209*rho**2 + 495*rho - 396)/6930",
          "-rho*(4*rho**4 - 121*rho**2 + 330*rho - 264)/13860"
        ],
        [
          "-(80*rho**4 - 660*rho**3 + 44*rho**2 + 495*rho - 396)/13860",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "2*rho*(13860000*log_rho*rho**2 - 24698520*log_rho - 25798500*rho**4 - 223667075*rho**2 + 314347473)/3781960875",
          "(6930000*log_rho*rho**4 - 131725440*log_rho*rho**2 + 103194000*rho**6 - 250459525*rho**4 - 960498000*rho**3 + 1213765641*rho**2 + 720373500*rho - 480249000)/(30255687000*rho)",
          "(34650000*log_rho*rho**4 + 49397040*log_rho*rho**2 + 51597000*rho**6 - 371286725*rho**4 + 720373500*rho**3 - 402977916*rho**2 - 540280125*rho + 576298800)/(7563921750*rho)",
          "-(6930000*log_rho*rho**4 + 32931360*log_rho*rho**2 + 10319400*rho**6 - 231055525*rho**4 + 480249000*rho**3 - 192040794*rho**2 - 216112050*rho + 96049800)/(15127843500*rho)"
        ],
        [
          "(13860000*log_rho*rho**4 - 49397040*log_rho*rho**2 - 206388000*rho**6 + 802234125*rho**5 + 57742900*rho**4 - 720373500*rho**3 + 389256516*rho**2 + 288149400)/(15127843500*rho**2)",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "2*(4684680000*log_rho*rho**4 - 7408641240*log_rho*rho**2 - 5981283000*rho**6 - 35312640850*rho**4 + 50002253301*rho**2 + 588648060)/(540820405125*rho)",
          "(2342340000*log_rho*rho**6 - 34557803280*log_rho*rho**4 + 7848640800*log_rho*rho**2 + 23925132000*rho**8 - 50464620950*rho**6 - 152959306500*rho**5 + 163841609217*rho**4 + 137351214000*rho**3 - 55106334855*rho**2 - 13735121400)/(4326563241000*rho**3)",
          "(11711700000*log_rho*rho**6 + 10853322480*log_rho*rho**4 - 9418368960*log_rho*rho**2 + 11962566000*rho**8 - 66919686550*rho**6 + 114719479875*rho**5 - 49459673692*rho**4 - 103013410500*rho**3 + 75771619209*rho**2 + 41205364200)/(1081640810250*rho**3)",
          "-(2342340000*log_rho*rho**4 + 7896208320*log_rho*rho**2 - 1569728160*log_rho + 2392513200*rho**6 - 43906068950*rho**4 + 76479653250*rho**3 - 13837987878*rho**2 - 41205364200*rho + 10707321339)/(2163281620500*rho)"
        ],
        [
          "(4684680000*log_rho*rho**6 - 12835302480*log_rho*rho**4 - 4709184480*log_rho*rho**2 - 47850264000*rho**8 + 121022748000*rho**7 + 31709364200*rho**6 - 114719479875*rho**5 + 43560995192*rho**4 + 43649655192*rho**2 + 41205364200)/(2163281620500*rho**4)",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "scalar_reference": [
        "rho**3/28",
        "0",
        "-(80*rho**4 - 660*rho**3 + 44*rho**2 + 495*rho - 396)/13860",
        "0",
        "(13860000*log_rho*rho**4 - 49397040*log_rho*rho**2 - 206388000*rho**6 + 802234125*rho**5 + 57742900*rho**4 - 720373500*rho**3 + 389256516*rho**2 + 288149400)/(15127843500*rho**2)",
        "0",
        "(4684680000*log_rho*rho**6 - 12835302480*log_rho*rho**4 - 4709184480*log_rho*rho**2 - 47850264000*rho**8 + 121022748000*rho**7 + 31709364200*rho**6 - 114719479875*rho**5 + 43560995192*rho**4 + 43649655192*rho**2 + 41205364200)/(2163281620500*rho**4)"
      ],
      "diagonal_normalized": [
        "1",
        "437/495",
        "610621441/540280125",
        "16939768987/11037151125"
      ]
    },
    {
      "ell": 4,
      "preassembly_pole_orders": [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      "full_finite_column": [
        [
          "rho**4/36",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-rho**2*(175*rho**4 + 2795*rho**2 - 3432)/45045",
          "rho**2*(280*rho**4 - 676*rho**2 - 5005*rho + 6864)/360360",
          "rho**2*(175*rho**4 - 2210*rho**2 + 5005*rho - 3432)/90090",
          "-rho**2*(70*rho**4 - 2028*rho**2 + 5005*rho - 3432)/540540"
        ],
        [
          "-rho*(700*rho**4 - 7735*rho**3 + 260*rho**2 + 5720*rho - 2288)/180180",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "2*(1103602500*log_rho*rho**4 - 1700538840*log_rho*rho**2 - 2381234625*rho**6 - 23973411700*rho**4 + 33288661263*rho**2 - 3571131564)/468711017775",
          "(353152800*log_rho*rho**4 - 6802155360*log_rho*rho**2 + 7619950800*rho**6 - 15872961020*rho**4 - 80485730325*rho**3 + 86853610272*rho**2 + 66958716825*rho - 52376596272)/3749688142200",
          "(882882000*log_rho*rho**4 + 1133692560*log_rho*rho**2 + 1587489750*rho**6 - 14283253775*rho**4 + 26828576775*rho**3 - 9373985192*rho**2 - 19839619800*rho + 15078111048)/312474011850",
          "-(353152800*log_rho*rho**4 + 1133692560*log_rho*rho**2 + 634995900*rho**6 - 13820260370*rho**4 + 26828576775*rho**3 - 6969182792*rho**2 - 14879714850*rho + 7142263128)/1874844071100"
        ],
        [
          "(882882000*log_rho*rho**4 - 2267385120*log_rho*rho**2 - 19049877000*rho**6 + 96874227450*rho**5 + 7990072300*rho**4 - 91983691800*rho**3 + 24579616204*rho**2 + 7439857425*rho + 9523017504)/(1874844071100*rho)",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "(375224850000*log_rho*rho**4 - 562348987200*log_rho*rho**2 + 44214009840*log_rho - 538999461000*rho**6 - 3747976508500*rho**4 + 5456403923815*rho**2 - 668099687541)/30466216155375",
          "(60035976000*log_rho*rho**5 - 918103586400*log_rho*rho**3 + 324236072160*log_rho*rho + 862399137600*rho**7 - 1630319895400*rho**5 - 6296824784250*rho**4 + 5663065308680*rho**3 + 6726307462875*rho**2 - 3637344526244*rho - 870463318725)/(243729729243000*rho)",
          "(450269820000*log_rho*rho**6 + 332799667200*log_rho*rho**4 - 280022062320*log_rho*rho**2 + 538999461000*rho**8 - 3818909876250*rho**6 + 6296824784250*rho**5 - 1008444112065*rho**4 - 5978939967000*rho**3 + 3145514707478*rho**2 + 483590732625*rho + 618996137760)/(60932432310750*rho**2)",
          "-(180107928000*log_rho*rho**5 + 390186997200*log_rho*rho**3 - 132642029520*log_rho*rho + 215599784400*rho**7 - 3844082354700*rho**5 + 6296824784250*rho**4 - 14175097690*rho**3 - 4484204975250*rho**2 + 1319233126068*rho + 290154439575)/(365594593864500*rho)"
        ],
        [
          "(450269820000*log_rho*rho**6 - 952535984400*log_rho*rho**4 - 176856039360*log_rho*rho**2 - 6467993532000*rho**8 + 20878945337250*rho**7 + 5267948154000*rho**6 - 21589113546000*rho**5 + 3297052441280*rho**4 + 2242102487625*rho**3 + 2260069612944*rho**2 + 1856988413280)/(365594593864500*rho**3)",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "scalar_reference": [
        "rho**4/36",
        "0",
        "-rho*(700*rho**4 - 7735*rho**3 + 260*rho**2 + 5720*rho - 2288)/180180",
        "0",
        "(882882000*log_rho*rho**4 - 2267385120*log_rho*rho**2 - 19049877000*rho**6 + 96874227450*rho**5 + 7990072300*rho**4 - 91983691800*rho**3 + 24579616204*rho**2 + 7439857425*rho + 9523017504)/(1874844071100*rho)",
        "0",
        "(450269820000*log_rho*rho**6 - 952535984400*log_rho*rho**4 - 176856039360*log_rho*rho**2 - 6467993532000*rho**8 + 20878945337250*rho**7 + 5267948154000*rho**6 - 21589113546000*rho**5 + 3297052441280*rho**4 + 2242102487625*rho**3 + 2260069612944*rho**2 + 1856988413280)/(365594593864500*rho**3)"
      ],
      "diagonal_normalized": [
        "1",
        "3343/5005",
        "35373222083/52079001975",
        "7745999368379/10155405385125"
      ]
    }
  ]
}


==> anc/code/output/low_results.json <==
{
  "0": {
    "degrees": [
      0,
      0,
      2
    ],
    "active_indices": [
      0,
      1,
      3
    ],
    "full_separated_finite": [
      [
        "1/4",
        "0",
        "0"
      ],
      [
        "0",
        "-(rho**2 + 5)/15",
        "(rho**2 - 10)/30"
      ],
      [
        "-(4*rho**2 - 15*rho + 10)/(60*rho)",
        "0",
        "0"
      ],
      [
        "0",
        "4*(30*L - 18*rho**2 - 71)/675",
        "(240*L*rho**2 + 72*rho**4 - 763*rho**2 - 450)/(1350*rho**2)"
      ],
      [
        "(240*L*rho**2 - 288*rho**4 + 675*rho**3 - 538*rho**2 - 450)/(2700*rho**3)",
        "0",
        "0"
      ],
      [
        "0",
        "(6720*L*rho**2 - 3195*rho**4 - 10303*rho**2 + 2100)/(23625*rho**2)",
        "(13440*L*rho**4 + 8400*L*rho**2 + 3195*rho**6 - 31526*rho**4 - 23030*rho**2 - 15750)/(47250*rho**4)"
      ],
      [
        "(13440*L*rho**4 + 8400*L*rho**2 - 12780*rho**6 + 23625*rho**5 - 18926*rho**4 - 23030*rho**2 - 15750)/(94500*rho**5)",
        "0",
        "0"
      ]
    ],
    "T_diagonal": [
      "1",
      "0",
      "1/15",
      "0",
      "-601/675",
      "0",
      "-46861/23625"
    ],
    "T_generic": [
      "1",
      "0",
      "(p + 1)*(p**2 - 10*p + 8)/(2*(p - 2)*(p + 2)*(p + 4))",
      "0",
      "-(p + 1)*(459*p**6 - 843*p**5 + 1696*p**4 - 180*p**3 - 5904*p**2 + 64*p + 2304)/(24*(p - 4)*(p - 2)**2*(p + 2)*(p + 4)*(3*p - 2)*(3*p + 2))",
      "0",
      "(p + 1)*(474525*p**10 - 684540*p**9 + 237327*p**8 - 1172192*p**7 - 3853448*p**6 + 4784000*p**5 + 6067568*p**4 - 2530560*p**3 - 2787840*p**2 + 282624*p + 307200)/(240*(p - 4)*(p - 2)**3*(p + 2)*(p + 4)*(3*p - 4)*(3*p - 2)*(3*p + 2)*(5*p - 2)*(5*p + 2))"
    ],
    "preassembly_poles": [
      0,
      0,
      0,
      1,
      1,
      1,
      1
    ]
  },
  "1": {
    "degrees": [
      1,
      1,
      1,
      3
    ],
    "active_indices": [
      0,
      1,
      2,
      3
    ],
    "full_separated_finite": [
      [
        "rho/12",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-(2*rho**3 + 28*rho - 35)/105",
        "(4*rho**3 - 49*rho + 70)/420",
        "rho*(2*rho**2 - 7)/210"
      ],
      [
        "-(8*rho**3 - 35*rho**2 + 28*rho - 70)/(420*rho)",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "(1680*L*rho**3 - 1950*rho**5 - 16382*rho**3 + 18375*rho**2 + 6125)/(55125*rho**2)",
        "(420*L*rho**3 + 1950*rho**5 - 17063*rho**3 + 18375*rho**2 + 18375)/(110250*rho**2)",
        "(2520*L*rho**3 + 1950*rho**5 - 4308*rho**3 - 25725*rho + 49000)/(110250*rho**2)"
      ],
      [
        "(1680*L*rho**3 - 7800*rho**5 + 18375*rho**4 - 14072*rho**3 + 36750*rho**2 - 22050*rho + 24500)/(220500*rho**3)",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "(21840*L*rho**5 - 18900*rho**7 - 114866*rho**5 + 128625*rho**4 - 1960*rho**3 + 42875*rho**2 + 42875)/(385875*rho**4)",
        "(10920*L*rho**5 + 37800*rho**7 - 273313*rho**5 + 257250*rho**4 - 1960*rho**3 + 257250*rho**2 + 25725*rho - 188650)/(1543500*rho**4)",
        "(32760*L*rho**5 + 5880*L*rho**3 + 18900*rho**7 - 30129*rho**5 - 228102*rho**3 + 343000*rho**2 - 154350*rho + 188650)/(771750*rho**4)"
      ],
      [
        "(65520*L*rho**5 + 23520*L*rho**3 - 226800*rho**7 + 385875*rho**6 - 254508*rho**5 + 771750*rho**4 - 589008*rho**3 + 514500*rho**2 - 463050*rho + 428750)/(4630500*rho**5)",
        "0",
        "0",
        "0"
      ]
    ],
    "T_diagonal": [
      "1",
      "0",
      "69/35",
      "0",
      "11901/6125",
      "0",
      "567509/385875"
    ],
    "T_generic": [
      "1",
      "0",
      "-3*(p + 1)*(p**2 + 14*p + 8)/(2*(p - 2)*(p + 4)*(p + 6))",
      "0",
      "(p + 1)*(45*p**8 + 1437*p**7 - 27474*p**6 + 22316*p**5 + 243384*p**4 + 189568*p**3 - 129792*p**2 - 138240*p - 18432)/(8*(p - 6)*(p - 4)*(p - 2)**2*(p + 4)*(p + 6)*(3*p - 2)*(3*p + 2)*(3*p + 4))",
      "0",
      "(p + 1)*(216675*p**13 - 2284470*p**12 + 56135241*p**11 - 64575702*p**10 - 676183432*p**9 - 358290448*p**8 + 1384329104*p**7 + 1411648160*p**6 - 524465920*p**5 - 1070609920*p**4 - 234983424*p**3 + 140894208*p**2 + 57212928*p + 3538944)/(48*(p - 6)*(p - 4)*(p - 2)**3*(p + 4)*(p + 6)*(3*p - 4)*(3*p - 2)*(3*p + 2)*(3*p + 4)*(5*p - 2)*(5*p + 2)*(5*p + 4))"
    ],
    "preassembly_poles": [
      0,
      0,
      0,
      1,
      1,
      1,
      1
    ]
  }
}

==> anc/code/output/physical_results.json <==
{
  "endpoint_constants": [
    {
      "ell": 2,
      "n": 1,
      "continued_constant": "1/2"
    },
    {
      "ell": 2,
      "n": 3,
      "continued_constant": "1/5"
    },
    {
      "ell": 3,
      "n": 2,
      "continued_constant": "1/5"
    },
    {
      "ell": 3,
      "n": 4,
      "continued_constant": "9/70"
    },
    {
      "ell": 4,
      "n": 3,
      "continued_constant": "9/70"
    },
    {
      "ell": 4,
      "n": 5,
      "continued_constant": "2/49"
    },
    {
      "ell": 5,
      "n": 4,
      "continued_constant": "2/49"
    },
    {
      "ell": 5,
      "n": 6,
      "continued_constant": "25/1386"
    },
    {
      "ell": 6,
      "n": 5,
      "continued_constant": "25/1386"
    },
    {
      "ell": 6,
      "n": 7,
      "continued_constant": "25/4719"
    },
    {
      "ell": 7,
      "n": 6,
      "continued_constant": "25/4719"
    },
    {
      "ell": 7,
      "n": 8,
      "continued_constant": "245/122694"
    },
    {
      "ell": 8,
      "n": 7,
      "continued_constant": "245/122694"
    },
    {
      "ell": 8,
      "n": 9,
      "continued_constant": "196/347633"
    },
    {
      "ell": 9,
      "n": 8,
      "continued_constant": "196/347633"
    },
    {
      "ell": 9,
      "n": 10,
      "continued_constant": "3969/20415538"
    },
    {
      "ell": 10,
      "n": 9,
      "continued_constant": "3969/20415538"
    },
    {
      "ell": 10,
      "n": 11,
      "continued_constant": "945/17631601"
    },
    {
      "ell": 11,
      "n": 10,
      "continued_constant": "945/17631601"
    },
    {
      "ell": 11,
      "n": 12,
      "continued_constant": "1089/62388742"
    },
    {
      "ell": 12,
      "n": 11,
      "continued_constant": "1089/62388742"
    },
    {
      "ell": 12,
      "n": 13,
      "continued_constant": "6534/1379751025"
    }
  ],
  "areal_restoration": {
    "ell=2,n=1": {
      "through_charge_order": 8,
      "coefficients": [
        "3*(p + 1)/(p - 2)",
        "3*(p - 3)*(p + 1)/(p*(p - 2))",
        "(p - 3)*(p + 1)*(2*p - 3)*(8*p**2 - 23*p + 12)/(p**2*(p - 4)*(p - 2)*(3*p - 2))",
        "3*(p - 3)*(p - 1)**2*(p + 1)*(2*p - 3)*(5*p - 4)/(p**3*(p - 4)*(p - 2)*(3*p - 2))",
        "3*(p - 1)**2*(p + 1)*(2*p - 3)*(4*p - 3)*(72*p**4 - 341*p**3 + 465*p**2 - 256*p + 48)/(2*p**4*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 3)*(4*p - 3)*(5*p - 3)*(420*p**5 - 2141*p**4 + 3544*p**3 - 2723*p**2 + 1008*p - 144)/(10*p**5*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 2))",
        "3*(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(4800*p**7 - 31920*p**6 + 80233*p**5 - 101788*p**4 + 72707*p**3 - 29756*p**2 + 6480*p - 576)/(10*p**6*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 4)*(5*p - 2)*(7*p - 2))",
        "3*(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 3)*(9450*p**7 - 58515*p**6 + 133987*p**5 - 152173*p**4 + 97247*p**3 - 35756*p**2 + 7056*p - 576)/(70*p**7*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 4)*(5*p - 2)*(7*p - 2))"
      ]
    },
    "ell=2,n=3": {
      "through_charge_order": 8,
      "coefficients": [
        "2*(p + 1)/p",
        "2*(p - 3)*(p + 1)/p**2",
        "2*(p + 1)*(2*p - 3)*(p**3 - 6*p**2 + 15*p - 12)/(p**3*(p - 4)*(p - 2))",
        "2*(p - 1)**2*(p + 1)*(2*p - 3)*(2*p**2 - 7*p + 12)/(p**4*(p - 4)*(p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 3)*(36*p**5 - 216*p**4 + 595*p**3 - 851*p**2 + 576*p - 144)/(p**5*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2))",
        "(p - 1)*(p + 1)*(4*p - 3)*(5*p - 3)*(72*p**6 - 450*p**5 + 1295*p**4 - 2076*p**3 + 1827*p**2 - 816*p + 144)/(5*p**6*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(900*p**7 - 5715*p**6 + 16719*p**5 - 28183*p**4 + 27951*p**3 - 15884*p**2 + 4752*p - 576)/(5*p**7*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 4)*(5*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 3)*(1800*p**7 - 10530*p**6 + 28203*p**5 - 43552*p**4 + 39147*p**3 - 19964*p**2 + 5328*p - 576)/(35*p**8*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 4)*(5*p - 2))"
      ]
    },
    "ell=3,n=2": {
      "through_charge_order": 10,
      "coefficients": [
        "4*(p + 1)/(p - 2)",
        "4*(p - 4)*(p + 1)/(p*(p - 2))",
        "2*(p - 4)*(p + 1)*(11*p**2 - 43*p + 24)/(p**2*(p - 6)*(3*p - 2))",
        "2*(p - 4)*(p + 1)*(3*p - 4)*(21*p**2 - 49*p + 24)/(3*p**3*(p - 6)*(3*p - 2))",
        "4*(p - 1)**2*(p + 1)*(3*p - 4)*(102*p**4 - 673*p**3 + 1293*p**2 - 896*p + 192)/(3*p**4*(p - 6)*(p - 2)*(3*p - 2)*(5*p - 2))",
        "4*(p - 1)**2*(p + 1)*(3*p - 4)*(5*p - 4)*(200*p**4 - 1141*p**3 + 1705*p**2 - 992*p + 192)/(15*p**5*(p - 6)*(p - 2)*(3*p - 2)*(5*p - 2))",
        "4*(p - 1)**2*(p + 1)*(3*p - 4)*(5*p - 4)*(13800*p**7 - 116660*p**6 + 361307*p**5 - 545946*p**4 + 450643*p**3 - 206776*p**2 + 48960*p - 4608)/(45*p**6*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 2))",
        "4*(p - 1)*(p + 1)*(3*p - 4)*(5*p - 4)*(7*p - 4)*(27300*p**8 - 240950*p**7 + 808777*p**6 - 1388249*p**5 + 1377103*p**4 - 824597*p**3 + 293752*p**2 - 57024*p + 4608)/(315*p**7*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 2))",
        "4*(p - 1)*(p + 1)*(2*p - 1)**2*(5*p - 4)*(7*p - 4)*(2557800*p**10 - 26070030*p**9 + 107517227*p**8 - 240260788*p**7 + 327005090*p**6 - 286844638*p**5 + 165660011*p**4 - 62462272*p**3 + 14720640*p**2 - 1953792*p + 110592)/(315*p**8*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 6)*(7*p - 2)*(9*p - 2))",
        "4*(p - 1)*(p + 1)*(2*p - 1)**2*(5*p - 4)*(7*p - 4)*(9*p - 4)*(5080320*p**10 - 49323834*p**9 + 191465271*p**8 - 398420968*p**7 + 501368502*p**6 - 405633118*p**5 + 216269523*p**4 - 75530368*p**3 + 16577664*p**2 - 2064384*p + 110592)/(2835*p**9*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 6)*(7*p - 2)*(9*p - 2))"
      ]
    },
    "ell=3,n=4": {
      "through_charge_order": 10,
      "coefficients": [
        "3*(p + 1)/p",
        "3*(p - 4)*(p + 1)/p**2",
        "6*(p + 1)*(p**3 - 8*p**2 + 25*p - 24)/(p**3*(p - 6))",
        "2*(p + 1)*(3*p - 4)*(2*p**3 - 12*p**2 + 31*p - 24)/(p**4*(p - 6))",
        "2*(p - 1)**2*(p + 1)*(3*p - 4)*(12*p**5 - 100*p**4 + 363*p**3 - 681*p**2 + 608*p - 192)/(p**5*(p - 6)*(p - 2)**2*(3*p - 2))",
        "2*(p - 1)**2*(p + 1)*(3*p - 4)*(5*p - 4)*(24*p**5 - 176*p**4 + 559*p**3 - 925*p**2 + 704*p - 192)/(5*p**6*(p - 6)*(p - 2)**2*(3*p - 2))",
        "4*(p - 1)**2*(p + 1)*(5*p - 4)*(1800*p**8 - 17040*p**7 + 72047*p**6 - 176429*p**5 + 265191*p**4 - 244021*p**3 + 132472*p**2 - 38592*p + 4608)/(15*p**7*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2))",
        "4*(p - 1)*(p + 1)*(5*p - 4)*(7*p - 4)*(3600*p**9 - 35280*p**8 + 154994*p**7 - 401236*p**6 + 660863*p**5 - 703888*p**4 + 479375*p**3 - 200440*p**2 + 46656*p - 4608)/(105*p**8*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(5*p - 4)*(7*p - 4)*(352800*p**10 - 3482640*p**9 + 15412162*p**8 - 40514161*p**7 + 68964475*p**6 - 77989231*p**5 + 58638931*p**4 - 28777984*p**3 + 8799360*p**2 - 1511424*p + 110592)/(105*p**9*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 6)*(7*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(5*p - 4)*(7*p - 4)*(9*p - 4)*(705600*p**10 - 6612480*p**9 + 27534674*p**8 - 67909465*p**7 + 108136499*p**6 - 113863639*p**5 + 79374443*p**4 - 36026176*p**3 + 10186368*p**2 - 1622016*p + 110592)/(945*p**10*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 6)*(7*p - 2))"
      ]
    },
    "ell=4,n=3": {
      "through_charge_order": 12,
      "coefficients": [
        "5*(p + 1)/(p - 2)",
        "5*(p - 5)*(p + 1)/(p*(p - 2))",
        "(p - 5)*(p + 1)*(2*p - 5)*(14*p**2 - 69*p + 40)/(p**2*(p - 8)*(p - 2)*(3*p - 2))",
        "(p - 5)*(p + 1)*(2*p - 5)*(3*p - 5)*(27*p**2 - 77*p + 40)/(3*p**3*(p - 8)*(p - 2)*(3*p - 2))",
        "(p + 1)*(2*p - 5)*(3*p - 5)*(4*p - 5)*(396*p**5 - 3741*p**4 + 11620*p**3 - 15275*p**2 + 8480*p - 1600)/(6*p**4*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 2))",
        "5*(p - 1)**2*(p + 1)*(2*p - 5)*(3*p - 5)*(4*p - 5)*(156*p**4 - 1139*p**3 + 2191*p**2 - 1504*p + 320)/(6*p**5*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 2))",
        "5*(p - 1)**2*(p + 1)*(3*p - 5)*(4*p - 5)*(6*p - 5)*(10800*p**7 - 116076*p**6 + 455980*p**5 - 862535*p**4 + 864895*p**3 - 465464*p**2 + 124480*p - 12800)/(18*p**6*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(3*p - 5)*(4*p - 5)*(6*p - 5)*(7*p - 5)*(107100*p**7 - 1065840*p**6 + 3760757*p**5 - 6246604*p**4 + 5536547*p**3 - 2681560*p**2 + 660800*p - 64000)/(126*p**7*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 5)*(6*p - 5)*(7*p - 5)*(8*p - 5)*(20109600*p**10 - 247208220*p**9 + 1205955132*p**8 - 3127112533*p**7 + 4848600059*p**6 - 4763109567*p**5 + 3030735129*p**4 - 1238976000*p**3 + 311664000*p**2 - 43520000*p + 2560000)/(504*p**8*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 2))",
        "(p - 1)*(p + 1)*(4*p - 5)*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(40007520*p**11 - 507432492*p**10 + 2602573848*p**9 - 7254095589*p**8 + 12406490092*p**7 - 13862895254*p**6 + 10433424540*p**5 - 5322930585*p**4 + 1809601920*p**3 - 390614400*p**2 + 48128000*p - 2560000)/(4536*p**9*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 2))",
        "5*(p - 1)*(p + 1)*(2*p - 1)**2*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(1577439360*p**13 - 22018805424*p**12 + 128644658244*p**11 - 422393109048*p**10 + 879022519101*p**9 - 1235083887284*p**8 + 1213782157806*p**7 - 848973940252*p**6 + 423897153489*p**5 - 149392427592*p**4 + 36105379200*p**3 - 5658496000*p**2 + 514560000*p - 20480000)/(4536*p**10*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 8)*(9*p - 2)*(11*p - 2))",
        "5*(p - 1)*(p + 1)*(2*p - 1)**2*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(11*p - 5)*(3143448000*p**13 - 42326500104*p**12 + 236617514514*p**11 - 737963932353*p**10 + 1450096885901*p**9 - 1916068769174*p**8 + 1767301089736*p**7 - 1159986339097*p**6 + 544253172249*p**5 - 180723696072*p**4 + 41313520000*p**3 - 6154624000*p**2 + 535040000*p - 20480000)/(49896*p**11*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 8)*(9*p - 2)*(11*p - 2))"
      ]
    },
    "ell=4,n=5": {
      "through_charge_order": 12,
      "coefficients": [
        "4*(p + 1)/p",
        "4*(p - 5)*(p + 1)/p**2",
        "4*(p + 1)*(2*p - 5)*(p**3 - 10*p**2 + 37*p - 40)/(p**3*(p - 8)*(p - 2))",
        "4*(p + 1)*(2*p - 5)*(3*p - 5)*(2*p**3 - 15*p**2 + 45*p - 40)/(3*p**4*(p - 8)*(p - 2))",
        "2*(p + 1)*(3*p - 5)*(4*p - 5)*(36*p**6 - 420*p**5 + 2105*p**4 - 5660*p**3 + 8235*p**2 - 5920*p + 1600)/(3*p**5*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2))",
        "2*(p - 1)**2*(p + 1)*(3*p - 5)*(4*p - 5)*(72*p**5 - 678*p**4 + 2647*p**3 - 5323*p**2 + 4960*p - 1600)/(3*p**6*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2))",
        "2*(p - 1)**2*(p + 1)*(4*p - 5)*(6*p - 5)*(5400*p**8 - 65250*p**7 + 343293*p**6 - 1031087*p**5 + 1890463*p**4 - 2109467*p**3 + 1371160*p**2 - 468800*p + 64000)/(9*p**7*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2))",
        "2*(p - 1)**2*(p + 1)*(4*p - 5)*(6*p - 5)*(7*p - 5)*(10800*p**8 - 121500*p**7 + 587796*p**6 - 1620509*p**5 + 2718112*p**4 - 2756483*p**3 + 1625560*p**2 - 507200*p + 64000)/(63*p**8*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2))",
        "(p - 1)**2*(p + 1)*(6*p - 5)*(7*p - 5)*(8*p - 5)*(2116800*p**11 - 27972000*p**10 + 163782636*p**9 - 567355004*p**8 + 1284225909*p**7 - 1970422331*p**6 + 2069068815*p**5 - 1476776985*p**4 + 699409920*p**3 - 208854400*p**2 + 35328000*p - 2560000)/(126*p**9*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2))",
        "(p - 1)*(p + 1)*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(4233600*p**12 - 57531600*p**11 + 347927292*p**10 - 1254698860*p**9 + 2999726433*p**8 - 4968441720*p**7 + 5798770730*p**6 - 4778805420*p**5 + 2751655065*p**4 - 1078117760*p**3 + 272649600*p**2 - 39936000*p + 2560000)/(1134*p**10*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(171460800*p**13 - 2339555400*p**12 + 14206491234*p**11 - 51580348155*p**10 + 124954350633*p**9 - 211835589478*p**8 + 256569714316*p**7 - 223470666895*p**6 + 139456096617*p**5 - 61446288072*p**4 + 18552816000*p**3 - 3630464000*p**2 + 412160000*p - 20480000)/(1134*p**11*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 8)*(9*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(11*p - 5)*(342921600*p**13 - 4507650000*p**12 + 26171840124*p**11 - 90494807580*p**10 + 208244252313*p**9 - 334483801808*p**8 + 382755293626*p**7 - 314213300220*p**6 + 184534857137*p**5 - 76499448392*p**4 + 21755964800*p**3 - 4020096000*p**2 + 432640000*p - 20480000)/(12474*p**12*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 8)*(9*p - 2))"
      ]
    },
    "ell=5,n=4": {
      "through_charge_order": 14,
      "coefficients": [
        "6*(p + 1)/(p - 2)",
        "6*(p - 6)*(p + 1)/(p*(p - 2))",
        "2*(p - 6)*(p - 3)*(p + 1)*(17*p**2 - 101*p + 60)/(p**2*(p - 10)*(p - 2)*(3*p - 2))",
        "6*(p - 6)*(p - 3)*(p + 1)*(11*p**2 - 37*p + 20)/(p**3*(p - 10)*(3*p - 2))",
        "6*(p - 3)*(p + 1)*(2*p - 3)*(162*p**5 - 1829*p**4 + 6708*p**3 - 10101*p**2 + 6080*p - 1200)/(p**4*(p - 10)*(3*p - 10)*(3*p - 2)*(5*p - 2))",
        "2*(p - 3)*(p + 1)*(2*p - 3)*(5*p - 6)*(960*p**5 - 9497*p**4 + 28600*p**3 - 36083*p**2 + 19440*p - 3600)/(5*p**5*(p - 10)*(3*p - 10)*(3*p - 2)*(5*p - 2))",
        "6*(p - 1)**2*(p + 1)*(2*p - 3)*(5*p - 6)*(4440*p**7 - 57888*p**6 + 275315*p**5 - 625300*p**4 + 737005*p**3 - 450332*p**2 + 131760*p - 14400)/(5*p**6*(p - 10)*(p - 2)*(3*p - 10)*(3*p - 2)*(5*p - 2)*(7*p - 2))",
        "6*(p - 1)**2*(p + 1)*(2*p - 3)*(5*p - 6)*(7*p - 6)*(8820*p**7 - 106494*p**6 + 454481*p**5 - 903646*p**4 + 934891*p**3 - 513212*p**2 + 138960*p - 14400)/(35*p**7*(p - 10)*(p - 2)*(3*p - 10)*(3*p - 2)*(5*p - 2)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(2*p - 3)*(4*p - 3)*(5*p - 6)*(7*p - 6)*(1658160*p**10 - 24691212*p**9 + 145434876*p**8 - 452784523*p**7 + 834661677*p**6 - 961065265*p**5 + 704623551*p**4 - 325679104*p**3 + 90769440*p**2 - 13766400*p + 864000)/(35*p**8*(p - 10)*(p - 2)**2*(3*p - 10)*(3*p - 2)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(2*p - 3)*(4*p - 3)*(5*p - 6)*(7*p - 6)*(1100736*p**10 - 15581412*p**9 + 85888176*p**8 - 246863897*p**7 + 416680219*p**6 - 439082123*p**5 + 296104909*p**4 - 126982688*p**3 + 33203680*p**2 - 4780800*p + 288000)/(35*p**9*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 3)*(5*p - 6)*(5*p - 3)*(7*p - 6)*(434367360*p**13 - 7076353536*p**12 + 47605963716*p**11 - 177718385364*p**10 + 415419006161*p**9 - 648095768472*p**8 + 699510378534*p**7 - 531753804936*p**6 + 285633709029*p**5 - 107216686092*p**4 + 27331372000*p**3 - 4476624000*p**2 + 421920000*p - 17280000)/(175*p**10*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 2))",
        "(p - 1)*(p + 1)*(4*p - 3)*(5*p - 6)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(2598583680*p**14 - 43388947728*p**13 + 302673116796*p**12 - 1186993156100*p**11 + 2958044213615*p**10 - 5003240700129*p**9 + 5969944622778*p**8 - 5135932010250*p**7 + 3214626572055*p**6 - 1460348637793*p**5 + 474434182276*p**4 - 106864668000*p**3 + 15761232000*p**2 - 1360800000*p + 51840000)/(5775*p**11*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(308896156800*p**16 - 5534878789440*p**15 + 42370878752196*p**14 - 186363499119752*p**13 + 532124130336755*p**12 - 1053453979608790*p**11 + 1504313235957193*p**10 - 1587527870798316*p**9 + 1255303072486725*p**8 - 747756832047670*p**7 + 334762392372811*p**6 - 111453090506432*p**5 + 27031594561520*p**4 - 4611593664000*p**3 + 521223840000*p**2 - 34836480000*p + 1036800000)/(1925*p**12*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 10)*(11*p - 2)*(13*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(13*p - 6)*(616475059200*p**16 - 10739136656160*p**15 + 79442764211664*p**14 - 335828825744474*p**13 + 917287397883089*p**12 - 1730664307634878*p**11 + 2348990677473493*p**10 - 2352571119868854*p**9 + 1764607714177251*p**8 - 997611629799682*p**7 + 424468975196983*p**6 - 134607678151952*p**5 + 31189181905520*p**4 - 5101599744000*p**3 + 555109920000*p**2 - 35873280000*p + 1036800000)/(25025*p**13*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 10)*(11*p - 2)*(13*p - 2))"
      ]
    },
    "ell=5,n=6": {
      "through_charge_order": 14,
      "coefficients": [
        "5*(p + 1)/p",
        "5*(p - 6)*(p + 1)/p**2",
        "10*(p - 3)*(p + 1)*(p**3 - 12*p**2 + 51*p - 60)/(p**3*(p - 10)*(p - 2))",
        "10*(p - 3)*(p + 1)*(2*p**3 - 18*p**2 + 61*p - 60)/(p**4*(p - 10))",
        "5*(p + 1)*(2*p - 3)*(36*p**6 - 504*p**5 + 2959*p**4 - 9174*p**3 + 15203*p**2 - 12240*p + 3600)/(p**5*(p - 10)*(3*p - 10)*(3*p - 2))",
        "(p + 1)*(2*p - 3)*(5*p - 6)*(72*p**6 - 900*p**5 + 4655*p**4 - 12810*p**3 + 18783*p**2 - 13440*p + 3600)/(p**6*(p - 10)*(3*p - 10)*(3*p - 2))",
        "2*(p - 1)**2*(p + 1)*(2*p - 3)*(5*p - 6)*(360*p**8 - 5292*p**7 + 33261*p**6 - 117857*p**5 + 253363*p**4 - 329815*p**3 + 247532*p**2 - 95760*p + 14400)/(p**7*(p - 10)*(p - 2)**2*(3*p - 10)*(3*p - 2)*(5*p - 2))",
        "2*(p - 1)**2*(p + 1)*(2*p - 3)*(5*p - 6)*(7*p - 6)*(720*p**8 - 9864*p**7 + 56958*p**6 - 184820*p**5 + 362755*p**4 - 428461*p**3 + 291212*p**2 - 102960*p + 14400)/(7*p**8*(p - 10)*(p - 2)**2*(3*p - 10)*(3*p - 2)*(5*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 3)*(5*p - 6)*(7*p - 6)*(141120*p**11 - 2265984*p**10 + 15894636*p**9 - 65240624*p**8 + 173786311*p**7 - 312338521*p**6 + 382211789*p**5 - 315589191*p**4 + 171172704*p**3 - 57793440*p**2 + 10886400*p - 864000)/(14*p**9*(p - 10)*(p - 2)**2*(3*p - 10)*(3*p - 2)*(5*p - 2)*(7*p - 10)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 3)*(5*p - 6)*(7*p - 6)*(282240*p**11 - 4320288*p**10 + 28601276*p**9 - 110291768*p**8 + 275308231*p**7 - 462337577*p**6 + 527117869*p**5 - 404954207*p**4 + 204611264*p**3 - 64619040*p**2 + 11462400*p - 864000)/(42*p**10*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 3)*(5*p - 3)*(7*p - 6)*(114307200*p**14 - 1963090080*p**13 + 14933394108*p**12 - 67728888648*p**11 + 205360779067*p**10 - 439037197333*p**9 + 678821869166*p**8 - 767214884602*p**7 + 634506267383*p**6 - 381100961737*p**5 + 163325350276*p**4 - 48351996000*p**3 + 9333072000*p**2 - 1049760000*p + 51840000)/(105*p**11*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2))",
        "(p - 1)*(p + 1)*(4*p - 3)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(228614400*p**15 - 4017625920*p**14 + 31403820888*p**13 - 147105650016*p**12 + 464280360170*p**11 - 1044791781010*p**10 + 1725689952839*p**9 - 2122333983568*p**8 + 1953724458860*p**7 - 1343538356410*p**6 + 683690184843*p**5 - 252596010276*p**4 + 65534388000*p**3 - 11261232000*p**2 + 1144800000*p - 51840000)/(1155*p**12*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(27662342400*p**16 - 487390115520*p**15 + 3819574316808*p**14 - 17958661316460*p**13 + 57048580641626*p**12 - 129809705699997*p**11 + 218176130758243*p**10 - 275268197598858*p**9 + 262639178236164*p**8 - 189683621457453*p**7 + 103174523063239*p**6 - 41764796157312*p**5 + 12319398577520*p**4 - 2556775584000*p**3 + 351689760000*p**2 - 28615680000*p + 1036800000)/(2310*p**13*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 10)*(11*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(13*p - 6)*(55324684800*p**16 - 947117888640*p**15 + 7168415466096*p**14 - 32423536763712*p**13 + 98825922773690*p**12 - 215304144795765*p**11 + 345772107792223*p**10 - 416042053863246*p**9 + 377954459556780*p**8 - 259627553879085*p**7 + 134273975210971*p**6 - 51706293386832*p**5 + 14528738401520*p**4 - 2878733664000*p**3 + 379182240000*p**2 - 29652480000*p + 1036800000)/(30030*p**14*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 10)*(11*p - 2))"
      ]
    },
    "ell=6,n=5": {
      "through_charge_order": 16,
      "coefficients": [
        "7*(p + 1)/(p - 2)",
        "7*(p - 7)*(p + 1)/(p*(p - 2))",
        "(p - 7)*(p + 1)*(2*p - 7)*(20*p**2 - 139*p + 84)/(p**2*(p - 12)*(p - 2)*(3*p - 2))",
        "(p - 7)*(p + 1)*(2*p - 7)*(3*p - 7)*(39*p**2 - 151*p + 84)/(3*p**3*(p - 12)*(p - 2)*(3*p - 2))",
        "(p + 1)*(2*p - 7)*(3*p - 7)*(4*p - 7)*(192*p**5 - 2521*p**4 + 10650*p**3 - 18009*p**2 + 11536*p - 2352)/(6*p**4*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 2))",
        "(p + 1)*(2*p - 7)*(3*p - 7)*(4*p - 7)*(5*p - 7)*(380*p**5 - 4363*p**4 + 15036*p**3 - 21161*p**2 + 12208*p - 2352)/(30*p**5*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 2))",
        "(p + 1)*(3*p - 7)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(26400*p**8 - 431000*p**7 + 2662982*p**6 - 8243753*p**5 + 14090594*p**4 - 13621559*p**3 + 7238756*p**2 - 1926288*p + 197568)/(90*p**6*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 2))",
        "7*(p - 1)**2*(p + 1)*(3*p - 7)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(7500*p**7 - 106460*p**6 + 532815*p**5 - 1233488*p**4 + 1458369*p**3 - 888668*p**2 + 259056*p - 28224)/(90*p**7*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 2))",
        "7*(p - 1)**2*(p + 1)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(1411200*p**10 - 24677460*p**9 + 170272816*p**8 - 618462509*p**7 + 1320504115*p**6 - 1741216631*p**5 + 1439624053*p**4 - 736748576*p**3 + 222885600*p**2 - 36013824*p + 2370816)/(360*p**8*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(19686240*p**10 - 327305916*p**9 + 2112565752*p**8 - 7076119079*p**7 + 13804680549*p**6 - 16608218381*p**5 + 12598475283*p**4 - 5977940192*p**3 + 1699512864*p**2 - 261580032*p + 16595712)/(3240*p**9*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(2590963200*p**13 - 49545941760*p**12 + 390161342304*p**11 - 1698972529596*p**10 + 4609758112064*p**9 - 8291778403351*p**8 + 10230960261217*p**7 - 8802149821513*p**6 + 5291201589007*p**5 - 2195532154228*p**4 + 610668972704*p**3 - 107699980416*p**2 + 10792744704*p - 464679936)/(16200*p**10*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 2))",
        "(p - 1)**2*(p + 1)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(5169225600*p**13 - 95259926160*p**12 + 715699453524*p**11 - 2947067902756*p**10 + 7508194078099*p**9 - 12626136482436*p**8 + 14546337467982*p**7 - 11702304928308*p**6 + 6601728817707*p**5 - 2584523326868*p**4 + 682737357344*p**3 - 115195710336*p**2 + 11124658944*p - 464679936)/(178200*p**11*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 2))",
        "(p - 1)**2*(p + 1)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(3688312320000*p**16 - 75389250182400*p**15 + 651831923114640*p**14 - 3208676160105540*p**13 + 10165126150221256*p**12 - 22144019047236855*p**11 + 34521251916122435*p**10 - 39471944038587630*p**9 + 33570689641575162*p**8 - 21356017013425815*p**7 + 10139114748802235*p**6 - 3555169599078720*p**5 + 902016519276208*p**4 - 159940435495680*p**3 + 18675624925440*p**2 - 1282516623360*p + 39033114624)/(1069200*p**12*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 2))",
        "(p - 1)*(p + 1)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(7363452096000*p**17 - 153590414155200*p**16 + 1366109915774400*p**15 - 6978341984964156*p**14 + 23161987387549384*p**13 - 53429159833943041*p**12 + 89259672459861860*p**11 - 110869764100121477*p**10 + 104064307989458208*p**9 - 74442523138198467*p**8 + 40658378994652580*p**7 - 16872820449710603*p**6 + 5255444591870032*p**5 - 1202169912181168*p**4 + 194849488028160*p**3 - 21064610859264*p**2 + 1355006693376*p - 39033114624)/(13899600*p**13*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 2))",
        "7*(p - 1)*(p + 1)*(2*p - 1)**2*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(614420142336000*p**19 - 13544123252774400*p**18 + 129353912279680320*p**17 - 720484570917160416*p**16 + 2647164567577722180*p**15 - 6861851930830996420*p**14 + 13079963868560720317*p**13 - 18836821984666737464*p**12 + 20861202011013314285*p**11 - 17962880708391935880*p**10 + 12093151569864113439*p**9 - 6370178855860701512*p**8 + 2614938574046520515*p**7 - 828812102556047380*p**6 + 199700530814488816*p**5 - 35706142514925120*p**4 + 4563309126539520*p**3 - 392001670609920*p**2 + 20180120260608*p - 468397375488)/(13899600*p**14*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 12)*(13*p - 2)*(15*p - 2))",
        "7*(p - 1)*(p + 1)*(2*p - 1)**2*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(15*p - 7)*(1227170664720000*p**19 - 26437686921360000*p**18 + 245592865500244200*p**17 - 1324894294721633940*p**16 + 4697073210097783314*p**15 - 11710735036050341031*p**14 + 21415204454538162335*p**13 - 29530233573989679979*p**12 + 31276327371092737667*p**11 - 25741864177080038985*p**10 + 16566992155048805181*p**9 - 8348608855039459245*p**8 + 3282850908411344119*p**7 - 998569948136652452*p**6 + 231450675963869488*p**5 - 39920154194480448*p**4 + 4936917437625600*p**3 - 411746850450432*p**2 + 20648517636096*p - 468397375488)/(208494000*p**15*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 12)*(13*p - 2)*(15*p - 2))"
      ]
    },
    "ell=6,n=7": {
      "through_charge_order": 16,
      "coefficients": [
        "6*(p + 1)/p",
        "6*(p - 7)*(p + 1)/p**2",
        "6*(p + 1)*(2*p - 7)*(p**3 - 14*p**2 + 67*p - 84)/(p**3*(p - 12)*(p - 2))",
        "2*(p + 1)*(2*p - 7)*(3*p - 7)*(2*p**3 - 21*p**2 + 79*p - 84)/(p**4*(p - 12)*(p - 2))",
        "(p + 1)*(3*p - 7)*(4*p - 7)*(12*p**6 - 196*p**5 + 1317*p**4 - 4606*p**3 + 8505*p**2 - 7504*p + 2352)/(p**5*(p - 12)*(p - 4)*(p - 2)*(3*p - 2))",
        "(p + 1)*(3*p - 7)*(4*p - 7)*(5*p - 7)*(24*p**6 - 350*p**5 + 2065*p**4 - 6384*p**3 + 10409*p**2 - 8176*p + 2352)/(5*p**6*(p - 12)*(p - 4)*(p - 2)*(3*p - 2))",
        "(p + 1)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(1800*p**9 - 32970*p**8 + 258839*p**7 - 1155266*p**6 + 3206210*p**5 - 5651744*p**4 + 6227375*p**3 - 4075652*p**2 + 1418256*p - 197568)/(15*p**7*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(3600*p**8 - 58140*p**7 + 389888*p**6 - 1451763*p**5 + 3249794*p**4 - 4359087*p**3 + 3335780*p**2 - 1305360*p + 197568)/(15*p**8*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2))",
        "(p - 1)**2*(p + 1)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(705600*p**11 - 13335840*p**10 + 108943868*p**9 - 516138520*p**8 + 1577098339*p**7 - 3237180781*p**6 + 4504064857*p**5 - 4201658995*p**4 + 2550793952*p**3 - 951915552*p**2 + 195197184*p - 16595712)/(60*p**9*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(1411200*p**11 - 25436880*p**10 + 196071676*p**9 - 871790196*p**8 + 2492699439*p**7 - 4774193145*p**6 + 6180294789*p**5 - 5357114451*p**4 + 3027354848*p**3 - 1057360416*p**2 + 204680448*p - 16595712)/(540*p**10*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(190512000*p**14 - 3848871600*p**13 + 34140153060*p**12 - 179162966004*p**11 + 624909592421*p**10 - 1530286349989*p**9 + 2700380482416*p**8 - 3469458593712*p**7 + 3245605110963*p**6 - 2191167959367*p**5 + 1047378564148*p**4 - 342694511264*p**3 + 72351113856*p**2 - 8801259264*p + 464679936)/(2700*p**11*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(381024000*p**14 - 7431026400*p**13 + 63143543160*p**12 - 315952672044*p**11 + 1047730143946*p**10 - 2433810965779*p**9 + 4065350169096*p**8 - 4935228419262*p**7 + 4357872541218*p**6 - 2777617723587*p**5 + 1255509283028*p**4 - 389653132064*p**3 + 78376937856*p**2 - 9133173504*p + 464679936)/(29700*p**12*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(276623424000*p**17 - 5893685582400*p**16 + 55753722664560*p**15 - 315982525623264*p**14 + 1210522650598872*p**13 - 3332493064941976*p**12 + 6817114936630755*p**11 - 10556982791087123*p**10 + 12495847882132314*p**9 - 11343595612083882*p**8 + 7882913880959355*p**7 - 4163210825339867*p**6 + 1648228571248896*p**5 - 478239425004208*p**4 + 98071953073920*p**3 - 13375087278336*p**2 + 1081774891008*p - 39033114624)/(178200*p**13*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2))",
        "(p - 1)*(p + 1)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(553246848000*p**18 - 12017890684800*p**17 + 116340573136320*p**16 - 677403464843448*p**15 + 2679679099833684*p**14 - 7669048066693426*p**13 + 16452110819621311*p**12 - 27007082220686876*p**11 + 34324658102862113*p**10 - 33970781079064242*p**9 + 26207315888753937*p**8 - 15706188373844024*p**7 + 7251516426142667*p**6 - 2542116885768208*p**5 + 661169321177008*p**4 - 122976806948352*p**3 + 15386487572736*p**2 - 1154264961024*p + 39033114624)/(2316600*p**14*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(46749358656000*p**19 - 1017309815121600*p**18 + 9865774145067840*p**17 - 57577885157254716*p**16 + 228608326878632184*p**15 - 658210893840017267*p**14 + 1425273107265842343*p**13 - 2371700435013624189*p**12 + 3071693264913443633*p**11 - 3117844426202691729*p**10 + 2486517489622438761*p**9 - 1556015648881839487*p**8 + 760023210703067607*p**7 - 286905964672699716*p**6 + 82393603047682864*p**5 - 17570477156877120*p**4 + 2679974423352576*p**3 - 274896750578688*p**2 + 16901338632192*p - 468397375488)/(2316600*p**15*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 12)*(13*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(15*p - 7)*(93498717312000*p**19 - 1987870271587200*p**18 + 18743615438996160*p**17 - 105983731315087992*p**16 + 406663945009236132*p**15 - 1129310260444113826*p**14 + 2354540878155134947*p**13 - 3766498853636455880*p**12 + 4682754593310029657*p**11 - 4557328636638001278*p**10 + 3481995992715694341*p**9 - 2086809969797135372*p**8 + 976361128942338155*p**7 - 353319708340390996*p**6 + 97397818796463472*p**5 - 19975399090747968*p**4 + 2937319814451456*p**3 - 291296234880000*p**2 + 17369736007680*p - 468397375488)/(34749000*p**16*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 12)*(13*p - 2))"
      ]
    }
  },
  "harmonic_column_ell_2": [
    [
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "2*(p - 1)*(p + 1)/(p*(p - 2))",
      "(p + 1)/(2*(p - 2))",
      "-2/(p*(p - 2))",
      "(p + 1)/(p*(p - 2))"
    ],
    [
      "-(p**2 + p + 1)/((p - 4)*(p - 2))",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-(p - 1)**2*(p + 1)*(9*p**2 - 2*p + 4)/(p*(p - 4)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(3*p**4 - 27*p**3 + 20*p**2 + 24*p - 16)/(4*p*(p - 4)*(p - 2)**2*(3*p - 2))",
      "(7*p**3 - 3*p**2 + 6*p - 4)/(p*(p - 4)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(p**3 - 5*p**2 + 10*p - 4)/(2*p*(p - 4)*(p - 2)**2*(3*p - 2))"
    ],
    [
      "(p - 1)*(2*p**2 + 2*p + 1)*(3*p**2 - 3*p - 1)/((p - 4)*(p - 2)**2*(3*p - 4)*(3*p - 2))",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "harmonic_column_ell_3": [
    [
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "2*(p - 1)*(p + 1)/(p*(p - 2))",
      "(p + 1)/(3*(p - 2))",
      "-2/(p*(p - 2))",
      "(p + 1)/(3*p*(p - 2))"
    ],
    [
      "-(p**2 + p + 3)/((p - 6)*(p - 2))",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-(p - 1)**2*(p + 1)*(9*p**2 - 8*p + 12)/(p*(p - 6)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(3*p**4 - 39*p**3 + 42*p**2 + 28*p - 24)/(6*p*(p - 6)*(p - 2)**2*(3*p - 2))",
      "(7*p**3 - 5*p**2 + 20*p - 12)/(p*(p - 6)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(p**3 - 7*p**2 + 24*p - 12)/(6*p*(p - 6)*(p - 2)**2*(3*p - 2))"
    ],
    [
      "p*(p - 1)*(2*p**2 + 2*p + 3)/((p - 6)*(p - 2)**2*(3*p - 2))",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "harmonic_column_ell_4": [
    [
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "2*(p - 1)*(p + 1)/(p*(p - 2))",
      "(p + 1)/(4*(p - 2))",
      "-2/(p*(p - 2))",
      "(p + 1)/(6*p*(p - 2))"
    ],
    [
      "-(p**2 + p + 6)/((p - 8)*(p - 2))",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-(p - 1)*(p + 1)*(9*p**3 - 23*p**2 + 40*p - 24)/(p*(p - 8)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(3*p**4 - 51*p**3 + 70*p**2 + 28*p - 32)/(8*p*(p - 8)*(p - 2)**2*(3*p - 2))",
      "(7*p**3 - 7*p**2 + 40*p - 24)/(p*(p - 8)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(p**3 - 9*p**2 + 44*p - 24)/(12*p*(p - 8)*(p - 2)**2*(3*p - 2))"
    ],
    [
      "(p**2 + p + 3)*(6*p**3 - 24*p**2 + 23*p - 4)/((p - 8)*(p - 2)**2*(3*p - 8)*(3*p - 2))",
      "0",
      "0",
      "0",
      "0"
    ]
  ]
}


==> anc/code/output/regenerated_charge_matrices.json <==
{
  "conventions": "H(r^alpha v)=r^(alpha+p-1) sum z^k H_k(alpha,p,lam)v; q=(psi,f,v,c,e)",
  "order": 6,
  "Ar": "5*p*z**6*(p - 1)*(p + 1)*(9*p**2 - p - 2)/(48*(p - 2)**3*(3*p - 2)*(5*p - 2)) - 3*p*z**4*(p - 1)*(p + 1)/(8*(p - 2)**2*(3*p - 2)) + z**2*(p + 1)/(2*(p - 2)) + 1",
  "At": "-5*p*z**6*(p - 1)*(5*p - 1)*(9*p**2 - p - 2)/(48*(p - 2)**3*(3*p - 2)*(5*p - 2)) + 3*p*z**4*(p - 1)*(3*p - 1)/(8*(p - 2)**2*(3*p - 2)) - z**2*(p - 1)/(2*(p - 2)) + 1",
  "H": [
    [
      [
        "-2*(p + 1)*(alpha**2 + alpha*p - lam)/p",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-(alpha**2 + alpha*p - lam - 4*p - 4)/4",
        "-2*lam",
        "(p + 1)*(alpha**2 + alpha*p - lam - 4)/4",
        "0"
      ],
      [
        "0",
        "-2*lam",
        "-lam*(alpha**2 + alpha*p - lam - 4)",
        "2*lam",
        "2*lam*p*(-lam + p + 1)/(p + 1)"
      ],
      [
        "0",
        "(p + 1)*(alpha**2 + alpha*p - lam - 4)/4",
        "2*lam",
        "(p + 1)*(alpha**2*p - alpha**2 + alpha*p**2 - alpha*p - lam*p + lam + 4)/4",
        "0"
      ],
      [
        "0",
        "0",
        "2*lam*p*(-lam + p + 1)/(p + 1)",
        "0",
        "lam*p*(-lam + p + 1)*(alpha**2 + alpha*p - lam + 2*p)/(2*(p + 1))"
      ]
    ],
    [
      [
        "0",
        "alpha*(p + 1)",
        "-2*lam*(p + 1)",
        "-alpha*(p + 1)**2",
        "0"
      ],
      [
        "-alpha*(p + 1)",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-2*lam*(p + 1)",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "alpha*(p + 1)**2",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "(p + 1)*(-alpha**2*p - alpha**2 + alpha*p**2 + alpha*p - lam*p + lam)/(p*(p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-(alpha**2*p + alpha**2 - alpha*p**2 - alpha*p + lam*p - lam + 12*p**3 + 20*p**2 + 4*p - 4)/(8*(p - 2))",
        "lam*(p**3 - p**2 - p + 2)/(p*(p - 2))",
        "(p + 1)*(alpha**2*p + alpha**2 + 3*alpha*p**2 - 5*alpha*p + lam*p - lam + 12*p**2 + 8*p - 4)/(8*(p - 2))",
        "0"
      ],
      [
        "0",
        "lam*(p**3 - p**2 - p + 2)/(p*(p - 2))",
        "lam*(-3*alpha**2*p**2 - alpha**2*p + 4*alpha**2 + 3*alpha*p**3 + alpha*p**2 - 4*alpha*p + lam*p**2 + lam*p - 4*lam + 4*p**3 + 12*p**2 + 4*p - 16)/(2*p*(p - 2))",
        "-lam*(p**3 - p + 2)/(p*(p - 2))",
        "lam*(p - 1)*(p + 2)*(-lam + p + 1)/((p - 2)*(p + 1))"
      ],
      [
        "0",
        "(p + 1)*(alpha**2*p + alpha**2 - 5*alpha*p**2 + 3*alpha*p + lam*p - lam + 4*p**3 + 8*p**2 + 8*p - 4)/(8*(p - 2))",
        "-lam*(p**3 - p + 2)/(p*(p - 2))",
        "-(p + 1)*(-alpha**2*p**2 + alpha**2 + alpha*p**3 - alpha*p - lam*p**2 + 2*lam*p - lam + 4*p**3 + 8*p**2 + 8*p - 4)/(8*(p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "lam*(p - 1)*(p + 2)*(-lam + p + 1)/((p - 2)*(p + 1))",
        "0",
        "-lam*p*(-lam + p + 1)*(-alpha**2*p - alpha**2 + alpha*p**2 + alpha*p - lam*p + lam + 2*p**2 - 2*p)/(4*(p - 2)*(p + 1))"
      ]
    ],
    [
      [
        "0",
        "0",
        "2*lam*(p + 1)/(p*(p - 2))",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "2*lam*(p + 1)/(p*(p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "-3*(p - 1)*(p + 1)*(-alpha**2*p - alpha**2 + 3*alpha*p**2 + 3*alpha*p - 3*lam*p + lam)/(4*(p - 2)**2*(3*p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "p*(3*alpha**2*p**2 - 3*alpha**2 - 9*alpha*p**3 + 9*alpha*p + 9*lam*p**2 - 12*lam*p + 3*lam + 216*p**4 + 188*p**3 - 164*p**2 - 124*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "-lam*(p + 1)*(6*p**5 - 11*p**4 + 19*p**3 - 28*p**2 + 24*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "-p*(p + 1)*(3*alpha**2*p**2 - 3*alpha**2 + 15*alpha*p**3 - 32*alpha*p**2 + 17*alpha*p + 9*lam*p**2 - 12*lam*p + 3*lam + 216*p**3 - 28*p**2 - 136*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "0"
      ],
      [
        "0",
        "-lam*(p + 1)*(6*p**5 - 11*p**4 + 19*p**3 - 28*p**2 + 24*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "lam*(-9*alpha**2*p**5 + 4*alpha**2*p**4 + 53*alpha**2*p**3 - 24*alpha**2*p**2 - 56*alpha**2*p + 32*alpha**2 + 27*alpha*p**6 - 12*alpha*p**5 - 159*alpha*p**4 + 72*alpha*p**3 + 168*alpha*p**2 - 96*alpha*p - 3*lam*p**5 - 5*lam*p**3 - 8*lam*p**2 + 56*lam*p - 32*lam + 24*p**6 + 108*p**5 - 160*p**4 - 244*p**3 + 160*p**2 + 224*p - 128)/(8*p**2*(p - 2)**2*(3*p - 2))",
        "lam*(6*p**6 - 3*p**5 + 6*p**4 + 3*p**3 - 12*p**2 + 16*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "-lam*(p - 1)*(-lam + p + 1)*(3*p**4 + 3*p**3 + 4*p**2 + 8*p - 8)/(4*p*(p - 2)**2*(p + 1)*(3*p - 2))"
      ],
      [
        "0",
        "-p*(p + 1)*(3*alpha**2*p**2 - 3*alpha**2 - 33*alpha*p**3 + 32*alpha*p**2 + alpha*p + 9*lam*p**2 - 12*lam*p + 3*lam + 72*p**4 + 120*p**3 - 4*p**2 - 136*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "lam*(6*p**6 - 3*p**5 + 6*p**4 + 3*p**3 - 12*p**2 + 16*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "p*(p + 1)*(-3*alpha**2*p**3 + 3*alpha**2*p**2 + 3*alpha**2*p - 3*alpha**2 + 9*alpha*p**4 - 9*alpha*p**3 - 9*alpha*p**2 + 9*alpha*p - 9*lam*p**3 + 21*lam*p**2 - 15*lam*p + 3*lam + 72*p**4 + 120*p**3 - 4*p**2 - 136*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "-lam*(p - 1)*(-lam + p + 1)*(3*p**4 + 3*p**3 + 4*p**2 + 8*p - 8)/(4*p*(p - 2)**2*(p + 1)*(3*p - 2))",
        "0",
        "3*lam*p**2*(p - 1)*(-lam + p + 1)*(-alpha**2*p - alpha**2 + 3*alpha*p**2 + 3*alpha*p - 3*lam*p + lam + 6*p**2 - 2*p)/(16*(p - 2)**2*(p + 1)*(3*p - 2))"
      ]
    ],
    [
      [
        "0",
        "0",
        "-2*lam*(p + 1)*(p**3 + p - 1)/(p**2*(p - 2)**2*(3*p - 2))",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-2*lam*(p + 1)*(p**3 + p - 1)/(p**2*(p - 2)**2*(3*p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "5*(p - 1)*(p + 1)*(9*p**2 - p - 2)*(-alpha**2*p - alpha**2 + 5*alpha*p**2 + 5*alpha*p - 5*lam*p + lam)/(24*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-p*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 - 225*alpha*p**5 + 25*alpha*p**4 + 275*alpha*p**3 - 25*alpha*p**2 - 50*alpha*p + 225*lam*p**4 - 295*lam*p**3 + 25*lam*p**2 + 55*lam*p - 10*lam + 8100*p**6 + 5532*p**5 - 8896*p**4 - 5064*p**3 + 1988*p**2 + 684*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "lam*(135*p**9 - 87*p**8 + 170*p**7 - 189*p**6 + 23*p**5 + 24*p**4 - 44*p**3 + 136*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "p*(p + 1)*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 + 315*alpha*p**5 - 683*alpha*p**4 + 335*alpha*p**3 + 107*alpha*p**2 - 74*alpha*p + 225*lam*p**4 - 295*lam*p**3 + 25*lam*p**2 + 55*lam*p - 10*lam + 8100*p**5 - 2568*p**4 - 6328*p**3 + 1264*p**2 + 724*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "0"
      ],
      [
        "0",
        "lam*(135*p**9 - 87*p**8 + 170*p**7 - 189*p**6 + 23*p**5 + 24*p**4 - 44*p**3 + 136*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-lam*(-45*alpha**2*p**8 - 41*alpha**2*p**7 + 31*alpha**2*p**6 + 345*alpha**2*p**5 + 686*alpha**2*p**4 - 1088*alpha**2*p**3 - 656*alpha**2*p**2 + 1024*alpha**2*p - 256*alpha**2 + 225*alpha*p**9 + 205*alpha*p**8 - 155*alpha*p**7 - 1725*alpha*p**6 - 3430*alpha*p**5 + 5440*alpha*p**4 + 3280*alpha*p**3 - 5120*alpha*p**2 + 1280*alpha*p - 45*lam*p**8 + 5*lam*p**7 - 109*lam*p**6 - 45*lam*p**5 + 418*lam*p**4 - 352*lam*p**3 + 1040*lam*p**2 - 1024*lam*p + 256*lam + 180*p**9 + 780*p**8 + 1376*p**7 + 2300*p**6 - 9348*p**5 - 2936*p**4 + 9344*p**3 + 1088*p**2 - 4096*p + 1024)/(48*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-lam*(135*p**9 - 60*p**8 + 140*p**7 - 12*p**6 - 103*p**5 + 168*p**4 - 212*p**3 + 184*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "lam*(p - 1)*(-lam + p + 1)*(45*p**7 + 40*p**6 + 67*p**5 + 92*p**4 - 52*p**3 + 40*p**2 - 96*p + 32)/(24*p**2*(p - 2)**3*(p + 1)*(3*p - 2)*(5*p - 2))"
      ],
      [
        "0",
        "p*(p + 1)*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 - 765*alpha*p**5 + 733*alpha*p**4 + 215*alpha*p**3 - 157*alpha*p**2 - 26*alpha*p + 225*lam*p**4 - 295*lam*p**3 + 25*lam*p**2 + 55*lam*p - 10*lam + 2700*p**6 + 4560*p**5 - 2268*p**4 - 5668*p**3 + 1144*p**2 + 724*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-lam*(135*p**9 - 60*p**8 + 140*p**7 - 12*p**6 - 103*p**5 + 168*p**4 - 212*p**3 + 184*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-p*(p + 1)*(-45*alpha**2*p**5 + 50*alpha**2*p**4 + 50*alpha**2*p**3 - 60*alpha**2*p**2 - 5*alpha**2*p + 10*alpha**2 + 225*alpha*p**6 - 250*alpha*p**5 - 250*alpha*p**4 + 300*alpha*p**3 + 25*alpha*p**2 - 50*alpha*p - 225*lam*p**5 + 520*lam*p**4 - 320*lam*p**3 - 30*lam*p**2 + 65*lam*p - 10*lam + 2700*p**6 + 4560*p**5 - 2268*p**4 - 5668*p**3 + 1144*p**2 + 724*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "lam*(p - 1)*(-lam + p + 1)*(45*p**7 + 40*p**6 + 67*p**5 + 92*p**4 - 52*p**3 + 40*p**2 - 96*p + 32)/(24*p**2*(p - 2)**3*(p + 1)*(3*p - 2)*(5*p - 2))",
        "0",
        "-5*lam*p**2*(p - 1)*(-lam + p + 1)*(9*p**2 - p - 2)*(-alpha**2*p - alpha**2 + 5*alpha*p**2 + 5*alpha*p - 5*lam*p + lam + 10*p**2 - 2*p)/(96*(p - 2)**3*(p + 1)*(3*p - 2)*(5*p - 2))"
      ]
    ]
  ]
}


==> anc/code/provenance/README.txt <==
Historical dipole generator — provenance

The file derive_dipole_hessian.py is copied byte for byte from the earlier
project source retained as proof_source/code/derive_dipole_hessian.py.
It is included to document the origin of reference_dipole_H.json, which is
regression data rather than an independent input to the proof.

SHA-256: f8f19b11afbbd8633f11377ef069b89aad1555571c01723c539c9cdef43d3473

Run from the directory containing audit.py:
  python3 code/checks/check_historical_dipole.py

The wrapper runs the generator in a temporary directory, compares all
7 x 4 x 4 matrix entries with reference_dipole_H.json, and discards its
temporary outputs. It never deserializes a pickle. The historical script
itself remains unchanged, including its original output and print behavior.
This generator is project code, not the external auditor's independent code.


==> anc/code/provenance/derive_dipole_hessian.py <==
import sympy as S, pickle, os, time
from pathlib import Path
OUT=Path(__file__).resolve().parent / "output"
OUT.mkdir(exist_ok=True)
p,s,alpha=S.symbols('p s alpha'); N=p+1; lam=N; order=6
def trunc(f,n=order):
    f=S.expand(f);return sum(f.coeff(s,i)*s**i for i in range(n+1))
def clean(f,n=order):
    f=trunc(f,n);return sum(S.factor(f.coeff(s,i))*s**i for i in range(n+1))
Ar=S.Integer(1)
for m in range(2,order+1,2):
    am=S.Symbol('am');ar=Ar+am*s**m;at=ar-p*s*S.diff(ar,s)/(p+1)
    B=-p*s*at.diff(s)*ar+(p+1)*at**2+(p-1)*at*ar
    expr=trunc(B**2-4*p*p*s*s*at**2-4*p*p*at**3*ar,m)
    coeff=S.factor(expr.coeff(s,m));sol=S.factor(S.solve(coeff,am)[0]);Ar+=sol*s**m
    print('Ar',m,sol,flush=True)
At=clean(Ar-p*s*Ar.diff(s)/(p+1));print('background ready',flush=True)
def power(poly,exp):
    z=poly-1
    return clean(sum(S.prod(exp-i for i in range(k))/S.factorial(k)*trunc(z**k) for k in range(order//2+1)))
invAr=power(Ar,-1);invAt=power(At,-1)
D=power(clean(Ar*At),1/p);A=clean(D*At*invAr)
invD=power(D,-1);invA=power(A,-1)
U=clean(-p*s*((1/p-1)*Ar.diff(s)*invAr+(1/p+1)*At.diff(s)*invAt)/2)
W=clean(1-s*(Ar.diff(s)*invAr+At.diff(s)*invAt)/2)
V=clean(D*W*invA)
psi,f,v,c=S.symbols('psi f v c');fields=[psi,f,v,c]
wr=clean(alpha*f/2-N*alpha*c/2+(N*W-U)*(f-c)-lam*v*invD)
wo=clean((alpha+3+(N-2)*W-U)*v*invA-f/2-(N-2)*c/2)
Rrr=clean(N*W*alpha*f/2-N*alpha*(alpha-1)*c/2-N*(W-U/2)*alpha*c-lam*invD*((alpha+1-U)*v-A*f/2))
RrA=clean((N-1)*(W*f-alpha*c)/2+(W+p*s*W.diff(s)+U*W-N*W*W)*v*invA)
kab=clean(V*(f-c)-D*alpha*c*invA/2-lam*v*invA/N)
RAB=clean((alpha+1)*kab-p*s*kab.diff(s)+(U+(N-2)*W)*kab-V*alpha*f/2+V*(1-N/2)*alpha*c+lam*f/(2*N)+lam*(N-1)*c/N-lam*W*v*invA)
Err=clean(Rrr-2*N*s*alpha*psi*invAr-((alpha-1)*wr-p*s*wr.diff(s)))
ErA=clean(RrA-N*s*psi*invAr-(wr+(alpha-2)*wo-p*s*wo.diff(s))/2)
EAB=clean(RAB+lam*wo/N-wr)
Es=clean((Ar*alpha*(alpha+p)-p*s*Ar.diff(s)*alpha-lam*At)*psi+p*s*alpha*(-f+N*c)/2+lam*p*s*v*invD)
rows=[clean(-2*N*Es/p),clean(D*At*(Err*invA-N*EAB*invD)/2),clean(2*At*lam*invA*ErA),clean(D*At*N*((2-N)*EAB*invD-Err*invA)/2)]
H=[]
for m in range(order+1):
    mat=S.Matrix([[S.factor(row.coeff(s,m).diff(q)) for q in fields] for row in rows]);H.append(mat)
    print('H',m,'built',flush=True)
with open(OUT / 'dipole_H.pkl','wb') as out:pickle.dump((p,s,alpha,H),out)
for m,mat in enumerate(H):
    K=-mat.applyfunc(lambda z:z.expand().coeff(alpha,2));B1=mat.applyfunc(lambda z:z.expand().coeff(alpha,1));B0=mat.subs(alpha,0)
    C=(B1.T-B1)/4;VV=B0+(1-m)*p*C
    for desc,test in [('Ksym',K-K.T),('B1sym',B1+B1.T+2*(1-m)*p*K),('Vsym',VV-VV.T)]:
        test=test.applyfunc(S.factor)
        assert test==S.zeros(4),(m,desc,test)
print('all selfadjoint checks passed',flush=True)
print('H0',H[0],flush=True)


==> anc/code/radial_operator.py <==
"""Exact general-dimension scalar-derived radial Hessian.

Conventions and derivation: the main paper, Sections 2-3 and Appendix A.
No endpoint prescription is implemented or inferred by this module.
All algebra is exact; p and lam are independent symbols.
"""
from functools import lru_cache
import sympy as s

r = s.Symbol('r', positive=True)
p = s.Symbol('p', nonzero=True)
lam = s.Symbol('lam')
ell = s.Symbol('ell', integer=True, nonnegative=True)
alpha = s.Symbol('alpha')
z = s.Symbol('z')  # mu_d / r**p; NOT an areal radius
N = p + 1
eta = p * (lam - N) / N
tau = lam * eta

@lru_cache(None)
def exact_operator():
    """Return H/Sg and its second-, first-, zeroth-derivative matrices.

    A, B are arbitrary functions subject to harmonic-background identity
    A'/A = N B'/B - 2 N r A/B. F means background phi'. The field-theory
    interpretation additionally assumes the vacuum background equations.
    """
    A, B, F = [s.Function(t)(r) for t in ('A', 'B', 'F')]
    U, W, V = A.diff(r)/(2*A), B.diff(r)/(2*B), B.diff(r)/(2*A)
    psi, f, v, c, e = [s.Function(t)(r) for t in ('psi', 'f', 'v', 'c', 'e')]
    q = s.Matrix([psi, f, v, c, e]); b = r*v
    wr = f.diff(r)/2-N*c.diff(r)/2+(N*W-U)*(f-c)-lam*b/B
    wo = (b.diff(r)+((N-2)*W-U+2/r)*b)/A-f/2-(N-2)*c/2-eta*e
    Rr = N*W*f.diff(r)/2-N*c.diff(r,2)/2-N*(W-U/2)*c.diff(r)-lam*(b.diff(r)-U*b-A*f/2)/B
    Rm = (N-1)*(W*f-c.diff(r))/2-eta*e.diff(r)/2+(-W.diff(r)+U*W-N*W**2)*b/A
    kt = V*(f-c)-B*c.diff(r)/(2*A)-lam*b/(A*N)
    ke = b/A-V*e-B*e.diff(r)/(2*A)
    Rt = kt.diff(r)+(U+(N-2)*W)*kt-V*f.diff(r)/2+V*(1-N/2)*c.diff(r)+lam*f/(2*N)+lam*(N-1)*c/N-lam*V*b/B+lam*eta*e/N
    Re = ke.diff(r)+(U+(N-2)*W)*ke+V*e.diff(r)-f/2-(N-2)*c/2+(lam/2-eta)*e
    Er = Rr-2*N/p*F*psi.diff(r)-wr.diff(r)
    Em = Rm-N/p*F*psi-(wr+wo.diff(r)-2*wo/r)/2
    Et = Rt+lam*wo/N-r*wr
    Ee = Re-wo
    Es_over_Sg = (psi.diff(r,2)+(N*W-U)*psi.diff(r)+F*(-f.diff(r)+N*c.diff(r))/2+(F.diff(r)+(N*W-U)*F)*(-f+N*c)/2)/A-lam*psi/B+lam*b*F/(A*B)
    h = s.Matrix([-2*N/p*Es_over_Sg, (Er/A-N*Et/B)/2,
                  2*r*lam*Em/(A*B), N*((2-N)*Et/B-Er/A)/2, tau*Ee/B])
    matrices = tuple(h.jacobian(q.diff(r,k)).applyfunc(s.factor) for k in (2,1,0))
    return dict(A=A, B=B, F=F, U=U, W=W, V=V, q=q, wr=wr, wo=wo,
                Ricci=s.Matrix([Rr,Rm,Rt,Re]), E=s.Matrix([Er,Em,Et,Ee]),
                h=h, matrices=matrices, log_Sg_prime=U+N*W)

def harmonic_reduce(expr, data=None):
    """Eliminate A' and A'' using the harmonic-background identity."""
    d = exact_operator() if data is None else data
    A,B=d['A'],d['B']
    ap=N*A*B.diff(r)/B-2*N*r*A*A/B
    rep={A.diff(r,2):s.diff(ap,r).subs(A.diff(r),ap), A.diff(r):ap}
    return s.factor(expr.subs(rep))

def pairing_matrices(data=None):
    """Return K/Sg and C/Sg in B(u,v)=u^T K v'-u'^T K v-u^T C v."""
    d=exact_operator() if data is None else data
    A,B,F=d['A'],d['B'],d['F']
    K=s.zeros(5); C=s.zeros(5)
    K[0,0]=2*N/(p*A); K[1,1]=1/(4*A)
    K[1,3]=K[3,1]=-N/(4*A)
    K[2,2]=lam*r*r/(A*A*B); K[3,3]=-N*(N-2)/(4*A)
    K[4,4]=tau/(2*A)
    C[0,1]=N*F/(p*A); C[0,3]=-N*N*F/(p*A)
    C[1,3]=p*A.diff(r)/(4*A*A)
    for i in range(5):
        for j in range(i): C[i,j]=-C[j,i]
    return K,C

def flat_symbol():
    t=alpha*(alpha+p)-lam
    return s.Matrix([
        [-2*N*t/p, 0, 0, 0, 0],
        [0, -(t-4*N)/4, -2*lam, N*(t-4)/4, 0],
        [0, -2*lam, -lam*(t-4), 2*lam, -2*tau],
        [0, N*(t-4)/4, 2*lam, N*((N-2)*t+4)/4, 0],
        [0, 0, -2*tau, 0, -tau*(t+2*p)/2]])

def first_charge_symbol():
    return s.Matrix([[0,N*alpha,-2*N*lam,-N*N*alpha,0],
                     [-N*alpha,0,0,0,0],[-2*N*lam,0,0,0,0],
                     [N*N*alpha,0,0,0,0],[0,0,0,0,0]])

def active_indices(degree):
    return [0,1,3] if degree == 0 else ([0,1,2,3] if degree == 1 else list(range(5)))

class ChargeSeries:
    """Finite exact polynomial operations; retained degree is a user choice."""
    def __init__(self, order): self.order=order
    def trunc(self, x, order=None):
        n=self.order if order is None else order
        x=s.expand(x)
        return sum(x.coeff(z,k)*z**k for k in range(n+1))
    def clean(self, x, order=None):
        n=self.order if order is None else order
        x=self.trunc(x,n)
        return sum(s.factor(x.coeff(z,k))*z**k for k in range(n+1))
    def power(self, x, exponent):
        # Every background polynomial entering this operation begins 1+O(z^2).
        y=x-1
        return self.clean(sum(s.prod(exponent-i for i in range(k))/s.factorial(k)*self.trunc(y**k) for k in range(self.order//2+1)))
    def background(self):
        Ar=s.Integer(1)
        for n in range(2,self.order+1,2):
            At=Ar-p*z*Ar.diff(z)/N
            Q=-p*z*At.diff(z)*Ar+N*At**2+(p-1)*At*Ar
            rest=self.trunc(Q**2-4*p*p*z*z*At**2-4*p*p*At**3*Ar,n).coeff(z,n)
            an=s.factor(-N*rest/(4*n*p*p*((n-1)*p-2)))
            Ar+=an*z**n
        At=self.clean(Ar-p*z*Ar.diff(z)/N)
        return Ar,At
    def hessians(self, angular_value=None, progress=None):
        """Generate H_k(alpha,p,lam), k=0..order, from the full operator.

        Set angular_value=N for the dipole benchmark, or leave symbolic.
        No inversion of a resonant flat matrix is attempted here.
        """
        clean=self.clean
        L=lam if angular_value is None else angular_value
        et=p*(L-N)/N; tt=L*et
        Ar,At=self.background()
        invAr,invAt=self.power(Ar,-1),self.power(At,-1)
        D=self.power(clean(Ar*At),1/p)
        A=clean(D*At*invAr); invD=self.power(D,-1); invA=self.power(A,-1)
        U=clean(-p*z*((1/p-1)*Ar.diff(z)*invAr+(1/p+1)*At.diff(z)*invAt)/2)
        W=clean(1-z*(Ar.diff(z)*invAr+At.diff(z)*invAt)/2)
        V=clean(D*W*invA)
        psi,f,v,c,e=s.symbols('psi f v c e'); fields=[psi,f,v,c,e]
        wr=clean(alpha*f/2-N*alpha*c/2+(N*W-U)*(f-c)-L*v*invD)
        wo=clean((alpha+3+(N-2)*W-U)*v*invA-f/2-(N-2)*c/2-et*e)
        Rr=clean(N*W*alpha*f/2-N*alpha*(alpha-1)*c/2-N*(W-U/2)*alpha*c-L*invD*((alpha+1-U)*v-A*f/2))
        Rm=clean((N-1)*(W*f-alpha*c)/2-et*alpha*e/2+(W+p*z*W.diff(z)+U*W-N*W*W)*v*invA)
        kt=clean(V*(f-c)-D*alpha*c*invA/2-L*v*invA/N)
        ke=clean(v*invA-V*e-D*alpha*e*invA/2)
        Rt=clean((alpha+1)*kt-p*z*kt.diff(z)+(U+(N-2)*W)*kt-V*alpha*f/2+V*(1-N/2)*alpha*c+L*f/(2*N)+L*(N-1)*c/N-L*W*v*invA+L*et*e/N)
        Re=clean((alpha+1)*ke-p*z*ke.diff(z)+(U+(N-2)*W)*ke+V*alpha*e-f/2-(N-2)*c/2+(L/2-et)*e)
        Er=clean(Rr-2*N*z*alpha*psi*invAr-((alpha-1)*wr-p*z*wr.diff(z)))
        Em=clean(Rm-N*z*psi*invAr-(wr+(alpha-2)*wo-p*z*wo.diff(z))/2)
        Et=clean(Rt+L*wo/N-wr); Ee=clean(Re-wo)
        Es=clean((Ar*alpha*(alpha+p)-p*z*Ar.diff(z)*alpha-L*At)*psi+p*z*alpha*(-f+N*c)/2+L*p*z*v*invD)
        rows=[clean(-2*N*Es/p),clean(D*At*(Er*invA-N*Et*invD)/2),
              clean(2*At*L*invA*Em),clean(D*At*N*((2-N)*Et*invD-Er*invA)/2),clean(At*tt*Ee)]
        result=[]
        for k in range(self.order+1):
            result.append(s.Matrix([[s.factor(row.coeff(z,k).diff(field)) for field in fields] for row in rows]))
            if progress: progress(k)
        return Ar,At,result

def frobenius_rhs(H, beta, coefficients, m):
    """Return M_m and b_m in M_m v_m=b_m, including resonant cases.

    At a singular M_m the caller MUST test left-nullspace compatibility,
    then specify any free homogeneous coefficient using separate data.
    """
    M=H[0].subs(alpha,beta-m*p)
    rhs=s.zeros(M.rows,1)
    for k in range(1,m+1): rhs-=H[k].subs(alpha,beta-(m-k)*p)*coefficients[m-k]
    return M,rhs.applyfunc(s.factor)


==> anc/code/reference_dipole_H.json <==
{
  "provenance": "Earlier derive_dipole_hessian.py, regenerated in the preceding proof package; exact rational baseline, not a fitted response.",
  "H": [
    [
      [
        "-2*(alpha - 1)*(p + 1)*(alpha + p + 1)/p",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-alpha**2/4 - alpha*p/4 + 5*p/4 + 5/4",
        "-2*p - 2",
        "(p + 1)*(alpha**2 + alpha*p - p - 5)/4"
      ],
      [
        "0",
        "-2*p - 2",
        "-(p + 1)*(alpha**2 + alpha*p - p - 5)",
        "2*p + 2"
      ],
      [
        "0",
        "(p + 1)*(alpha**2 + alpha*p - p - 5)/4",
        "2*p + 2",
        "(p + 1)*(alpha**2*p - alpha**2 + alpha*p**2 - alpha*p - p**2 + 5)/4"
      ]
    ],
    [
      [
        "0",
        "alpha*(p + 1)",
        "-2*(p + 1)**2",
        "-alpha*(p + 1)**2"
      ],
      [
        "-alpha*(p + 1)",
        "0",
        "0",
        "0"
      ],
      [
        "-2*(p + 1)**2",
        "0",
        "0",
        "0"
      ],
      [
        "alpha*(p + 1)**2",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "(alpha - 1)*(p + 1)**2*(-alpha + p - 1)/(p*(p - 2))",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-(p + 1)*(alpha**2 - alpha*p + 12*p**2 + 9*p - 5)/(8*(p - 2))",
        "(p + 1)*(p**3 - p**2 - p + 2)/(p*(p - 2))",
        "(p + 1)*(alpha**2*p + alpha**2 + 3*alpha*p**2 - 5*alpha*p + 13*p**2 + 8*p - 5)/(8*(p - 2))"
      ],
      [
        "0",
        "(p + 1)*(p**3 - p**2 - p + 2)/(p*(p - 2))",
        "(p - 1)*(p + 1)*(-3*alpha**2*p - 4*alpha**2 + 3*alpha*p**2 + 4*alpha*p + 5*p**2 + 19*p + 20)/(2*p*(p - 2))",
        "-(p + 1)*(p**3 - p + 2)/(p*(p - 2))"
      ],
      [
        "0",
        "(p + 1)*(alpha**2*p + alpha**2 - 5*alpha*p**2 + 3*alpha*p + 4*p**3 + 9*p**2 + 8*p - 5)/(8*(p - 2))",
        "-(p + 1)*(p**3 - p + 2)/(p*(p - 2))",
        "-(p + 1)*(-alpha**2*p**2 + alpha**2 + alpha*p**3 - alpha*p + 3*p**3 + 9*p**2 + 9*p - 5)/(8*(p - 2))"
      ]
    ],
    [
      [
        "0",
        "0",
        "2*(p + 1)**2/(p*(p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "2*(p + 1)**2/(p*(p - 2))",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "-3*(alpha - 1)*(p - 1)*(p + 1)**2*(-alpha + 3*p - 1)/(4*(p - 2)**2*(3*p - 2))",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "p*(p + 1)*(3*alpha**2*p - 3*alpha**2 - 9*alpha*p**2 + 9*alpha*p + 216*p**3 - 19*p**2 - 148*p + 15)/(32*(p - 2)**2*(3*p - 2))",
        "-(p + 1)**2*(6*p**5 - 11*p**4 + 19*p**3 - 28*p**2 + 24*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "-p*(p + 1)*(3*alpha**2*p**2 - 3*alpha**2 + 15*alpha*p**3 - 32*alpha*p**2 + 17*alpha*p + 225*p**3 - 31*p**2 - 145*p + 15)/(32*(p - 2)**2*(3*p - 2))"
      ],
      [
        "0",
        "-(p + 1)**2*(6*p**5 - 11*p**4 + 19*p**3 - 28*p**2 + 24*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "(p - 1)*(p + 1)*(-9*alpha**2*p**4 - 5*alpha**2*p**3 + 48*alpha**2*p**2 + 24*alpha**2*p - 32*alpha**2 + 27*alpha*p**5 + 15*alpha*p**4 - 144*alpha*p**3 - 72*alpha*p**2 + 96*alpha*p + 21*p**5 + 126*p**4 - 39*p**3 - 296*p**2 - 88*p + 160)/(8*p**2*(p - 2)**2*(3*p - 2))",
        "(p + 1)*(6*p**6 - 3*p**5 + 6*p**4 + 3*p**3 - 12*p**2 + 16*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))"
      ],
      [
        "0",
        "-p*(p + 1)*(3*alpha**2*p**2 - 3*alpha**2 - 33*alpha*p**3 + 32*alpha*p**2 + alpha*p + 72*p**4 + 129*p**3 - 7*p**2 - 145*p + 15)/(32*(p - 2)**2*(3*p - 2))",
        "(p + 1)*(6*p**6 - 3*p**5 + 6*p**4 + 3*p**3 - 12*p**2 + 16*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "p*(p + 1)*(-3*alpha**2*p**3 + 3*alpha**2*p**2 + 3*alpha**2*p - 3*alpha**2 + 9*alpha*p**4 - 9*alpha*p**3 - 9*alpha*p**2 + 9*alpha*p + 63*p**4 + 132*p**3 + 2*p**2 - 148*p + 15)/(32*(p - 2)**2*(3*p - 2))"
      ]
    ],
    [
      [
        "0",
        "0",
        "-2*(p + 1)**2*(p**3 + p - 1)/(p**2*(p - 2)**2*(3*p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-2*(p + 1)**2*(p**3 + p - 1)/(p**2*(p - 2)**2*(3*p - 2))",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "5*(alpha - 1)*(p - 1)*(p + 1)**2*(-alpha + 5*p - 1)*(9*p**2 - p - 2)/(24*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-p*(p + 1)*(45*alpha**2*p**3 - 50*alpha**2*p**2 - 5*alpha**2*p + 10*alpha**2 - 225*alpha*p**4 + 250*alpha*p**3 + 25*alpha*p**2 - 50*alpha*p + 8100*p**5 - 2343*p**4 - 6623*p**3 + 1289*p**2 + 779*p - 50)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "(p + 1)*(135*p**9 - 87*p**8 + 170*p**7 - 189*p**6 + 23*p**5 + 24*p**4 - 44*p**3 + 136*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "p*(p + 1)*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 + 315*alpha*p**5 - 683*alpha*p**4 + 335*alpha*p**3 + 107*alpha*p**2 - 74*alpha*p + 8325*p**5 - 2638*p**4 - 6598*p**3 + 1344*p**2 + 769*p - 50)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))"
      ],
      [
        "0",
        "(p + 1)*(135*p**9 - 87*p**8 + 170*p**7 - 189*p**6 + 23*p**5 + 24*p**4 - 44*p**3 + 136*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-(p - 1)*(p + 1)*(-45*alpha**2*p**7 - 86*alpha**2*p**6 - 55*alpha**2*p**5 + 290*alpha**2*p**4 + 976*alpha**2*p**3 - 112*alpha**2*p**2 - 768*alpha**2*p + 256*alpha**2 + 225*alpha*p**8 + 430*alpha*p**7 + 275*alpha*p**6 - 1450*alpha*p**5 - 4880*alpha*p**4 + 560*alpha*p**3 + 3840*alpha*p**2 - 1280*alpha*p + 135*p**8 + 875*p**7 + 2147*p**6 + 4293*p**5 - 4682*p**4 - 7552*p**3 + 2480*p**2 + 3584*p - 1280)/(48*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-(p + 1)*(135*p**9 - 60*p**8 + 140*p**7 - 12*p**6 - 103*p**5 + 168*p**4 - 212*p**3 + 184*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))"
      ],
      [
        "0",
        "p*(p + 1)*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 - 765*alpha*p**5 + 733*alpha*p**4 + 215*alpha*p**3 - 157*alpha*p**2 - 26*alpha*p + 2700*p**6 + 4785*p**5 - 2338*p**4 - 5938*p**3 + 1224*p**2 + 769*p - 50)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-(p + 1)*(135*p**9 - 60*p**8 + 140*p**7 - 12*p**6 - 103*p**5 + 168*p**4 - 212*p**3 + 184*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-p*(p + 1)*(-45*alpha**2*p**5 + 50*alpha**2*p**4 + 50*alpha**2*p**3 - 60*alpha**2*p**2 - 5*alpha**2*p + 10*alpha**2 + 225*alpha*p**6 - 250*alpha*p**5 - 250*alpha*p**4 + 300*alpha*p**3 + 25*alpha*p**2 - 50*alpha*p + 2475*p**6 + 4855*p**5 - 2068*p**4 - 6018*p**3 + 1179*p**2 + 779*p - 50)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))"
      ]
    ]
  ]
}


==> anc/code/run_all_checks.py <==
"""Run the complete exact reproduction suite in isolated Python processes."""
from pathlib import Path
import subprocess,sys,time
HERE=Path(__file__).resolve().parent
(HERE/'output').mkdir(exist_ok=True)
tasks=[
 ['check_generic_operator.py','--order','6'],
 ['check_integral_matching.py'],
 ['check_physical_endpoint.py'],
 ['check_higher_endpoints.py'],
 ['check_low_endpoints.py'],
 ['low_kernel_series.py'],
 ['check_low_local.py'],
 ['check_low_adjoint.py'],
 ['checks/check_tensor_projectors.py'],
 ['checks/check_addition_formula.py'],
 ['checks/check_assembly.py'],
]
start=time.monotonic()
for task in tasks:
 print('\nRUNNING '+ ' '.join(task),flush=True)
 subprocess.run([sys.executable,str(HERE/task[0]),*task[1:]],cwd=HERE,check=True)
print('\nCOMPLETE REPRODUCTION SUITE PASSED in %.1f seconds'%(time.monotonic()-start),flush=True)


==> anc/requirements.txt <==
sympy==1.14.0
mpmath==1.3.0


==> anc/verification/SUMMARY.txt <==
FRESH REPRODUCTION OF THIS PACKAGE
Status: PASS_COMPUTATIONAL_CHECKS
Started UTC: 20261202T221906Z
Elapsed seconds: 320.971
Checks: 23 passed, zero failed.
Regenerated JSON comparisons: 5 exact matches.

This run used the final audit inputs and guides of the 2 December 2026
package. verification/input_manifest.json is identical to the current
MANIFEST.sha256.json. Its SHA-256 is:
eaeeeb587696fec778e157b49fa7b26f68168341921fa2ec1d7b50299b589998

The runner used a new external working directory, deleted copied
generated outputs, and used freshly regenerated operator matrices
downstream. It ran the original 11-task suite and 12 further checks,
including the new exact Cartesian Ward-identity check as task 23.

Environment: Python 3.12.16, SymPy 1.14.0, mpmath 1.3.0; assertions enabled.

Tasks:
  01_operator                   exit 0    87.636 s
  02_integral_matching          exit 0    37.657 s
  03_physical_endpoint          exit 0    24.574 s
  04_higher_endpoints           exit 0    63.873 s
  05_low_endpoints              exit 0     7.032 s
  06_low_kernel                 exit 0     0.866 s
  07_low_local                  exit 0    13.139 s
  08_low_adjoint                exit 0     0.365 s
  09_tensor_projectors          exit 0     0.314 s
  10_addition_formula           exit 0     0.465 s
  11_assembly                   exit 0     1.367 s
  12_generic_physical           exit 0     0.365 s
  13_physical_column            exit 0     2.219 s
  14_source_conversion          exit 0     0.565 s
  15_operator_reduction         exit 0     0.365 s
  16_radial_identities          exit 0     1.167 s
  17_pairing                    exit 0     2.020 s
  18_coordinate_pairing         exit 0     5.225 s
  19_reconstruction             exit 0     2.119 s
  20_source_conversion_series   exit 0     0.615 s
  21_potential_series           exit 0     0.715 s
  22_dipole_generator           exit 0    66.477 s
  23_ward_identity              exit 0     1.819 s

Comparisons with retained reference outputs (code/output/):
  born_results.json                      exact JSON match: True
  higher_results.json                    exact JSON match: True
  low_results.json                       exact JSON match: True
  physical_results.json                  exact JSON match: True
  regenerated_charge_matrices.json       exact JSON match: True

These are computational checks, not an automated certificate of the
all-order analytical proof. See AUDIT_GUIDE.txt for that assessment.


==> anc/verification/input_manifest.json <==
{
  "description": "Audit inputs and guides; paths relative to the directory containing audit.py.",
  "sha256": {
    "AUDIT_GUIDE.txt": "cbeaf9b3b58225b1be7d68c286db5eb7d8d59e4f31a698be7af362fab9cb5cd6",
    "AUDIT_REPORT_TEMPLATE.txt": "36b2694111ab68393c71c8637cb1f31ccf5114d22bc2aec80cdcd4cb0e94dc1c",
    "CLAIM_MAP.csv": "222ee35584301c5fcfb3326e2626bf04d8ec4bca43b7dbe9281965496a011462",
    "INDEPENDENT_AGENT_PROMPT.txt": "00c3d3ea91e2cc9aee8e06afa220cf52fd5b2cb5428505ca8d8bd6e47e735fb1",
    "NOTATION_AND_PRESCRIPTION.txt": "68e72b48673a0993d5707357b809b2121b75407d10baacad1c6b92b97b2f4947",
    "PROVENANCE.txt": "efaf1bc39d0f7329cce53d866b2a5c8fac42fedc799a4aa9ced9caf1f640e556",
    "START_HERE.txt": "541c130000aa2c87a49b4803f9c7a9fcd311d42942313b70be7a8d64e1c77a5f",
    "WARD_IDENTITY.txt": "3c4440686d70fdb2eadcfd27fd1612295992ebf33acf588003c526a384f49ab2",
    "audit.py": "1bc77a1465e4a31398b7bdf1163b84f9da86e51e5546509753832404d8df3afd",
    "audit_code/check_source_conversion.py": "25c674849eb9b21e6bf9c9f3f50d07e237397ec20019be3b80e3b2c2a5d1d840",
    "audit_code/check_ward_identity.py": "be1542ead9626c127a6a8fd7a01d41357e8a85283c580fa8c6af72b624000ab4",
    "code/born_integrals.py": "368445659916de1a99139b0771aec58ef1b064e0241a6e42f762caf635d8139e",
    "code/charge_matrices.json": "0cf6760292cd153edd1d514a49923f7335bb1b3ef963c9918af4180f25b61e30",
    "code/check_generic_operator.py": "7bffe4c92407343f5acb9bcd48dc8860fc185da73283e5f0f757d0425f3a38d8",
    "code/check_higher_endpoints.py": "434087bb0f96751e85b497d2c5434463229a0f250b4d097727c818caf226bb74",
    "code/check_integral_matching.py": "9581774f7604c3ad0a72c3e84ca68466b0e3841ddf950cfd9490e84f9385f5f7",
    "code/check_low_adjoint.py": "7ccbe4b680bd0857a71e96e267a18a4816898bb0882ece59777ec0171911023d",
    "code/check_low_endpoints.py": "3824d322cc5c2f6d6614af967dc34d212d14f58598da24a6f99300766a982415",
    "code/check_low_local.py": "c3de28cb81bdf70ac56cff39db04bfac1876187a6ac770626037ed6aab3850b0",
    "code/check_physical_endpoint.py": "49729bbee38a2828b84cc3e52fd35d19b0720d15140d61d686d6a30d5e746e8b",
    "code/checks/check_addition_formula.py": "ce42d60574371dbf1e26f3045003d335892db01dfc57d3dccdd0eda616f046c1",
    "code/checks/check_assembly.py": "5635e1316333656f6341832989b33a8d4c4461627f9589399c8f177be2d1fd5c",
    "code/checks/check_coordinate_pairing.py": "e656b0066bfa73154babca1ac670993a352927ab49d7551a0e3794a0b9038f1c",
    "code/checks/check_generic_physical.py": "dfa154cbf31fb22e74a6be2abf0d2498c29bfd73bd6fd5b4d8be15a9d05b07eb",
    "code/checks/check_historical_dipole.py": "c9b1c592524525fcaf47cd79a7ffff689446a06088fae780158c09b608a4e7eb",
    "code/checks/check_operator_reduction.py": "d9ccc84adba56c06bf69d6c7e4ff78d3241e6dfdb50ef957d2db8b6cd269029b",
    "code/checks/check_pairing.py": "09718cbbb6e9859b71c52e5e7142f4422e11c0ce1ae4f25fabe938085f8ab7fa",
    "code/checks/check_physical_column.py": "bfae2f706e6d4b680b4c84e3c1f684682a4746fe56735cd842dcca9d69cd6829",
    "code/checks/check_radial_identities.py": "2a0ee7269181a21ae9dc161ad0b14b274f20e4cbc33cc0cfe1ea72f58ce41755",
    "code/checks/check_reconstruction.py": "059f5c6f542b4495e4cf2091d4b71cbd0d82dc736c7a89d098d32decda4d06f2",
    "code/checks/check_revision_series.py": "8a5bd41e66585ae5be7e78d6f97bc86178b06c989e5defe4c61766f8859066b4",
    "code/checks/check_source_conversion.py": "25c674849eb9b21e6bf9c9f3f50d07e237397ec20019be3b80e3b2c2a5d1d840",
    "code/checks/check_tensor_projectors.py": "5183fb027bed71d0d32187f42574453b8cc786134ae2250f5204b6c8e2b351ec",
    "code/endpoint.py": "1d3ba6f75b193a38186e072432f6ca495eb1a05e1a5c7a70d71e4f3159c94c85",
    "code/frobenius.py": "7887914d1dd56917d02b2878ccf0e20bffc29069bdeef7da334a80766630ecef",
    "code/kernel_series.py": "d6678c2e89c573b36eed49e48c25265b62af8f4d85a99bcbd803993b3f57a76d",
    "code/low_kernel_series.py": "9d63cc8285a52cd0400dea1859e882eac9b94ed28af0f91d432aeecc23198028",
    "code/output/born_results.json": "626350532fc47cd46874601dfe51d3dfdbde47aefc8546d1935e40967ad07cd6",
    "code/output/higher_results.json": "a39a8bddbe7de1cb787a787ceae374217dd797a4d9921e47b88fc1a0980066be",
    "code/output/low_results.json": "9c2fca746fc93a23ee0c9937a7289d9f7dec089ae5ac58f0f121bd00dc1702e3",
    "code/output/physical_results.json": "64ec65e5fc8a66350abbb557ec8f39fcb2af710d85ec0b280813300afc0f47f1",
    "code/output/regenerated_charge_matrices.json": "0cf6760292cd153edd1d514a49923f7335bb1b3ef963c9918af4180f25b61e30",
    "code/provenance/README.txt": "f54651a703b660e4a04df608fd813870bad1e9108417bb7507785cb52aad9182",
    "code/provenance/derive_dipole_hessian.py": "f8f19b11afbbd8633f11377ef069b89aad1555571c01723c539c9cdef43d3473",
    "code/radial_operator.py": "0cee54b8b460a7e17e9446795ad2d420fa763601dc86a23db9b4bbcab2d20bdc",
    "code/reference_dipole_H.json": "c55f1373dff97fb8542666b740003ba53a59701ffabcf4f85f8b1e46b6c15343",
    "code/run_all_checks.py": "501349e2611e4b48d4d093237b6fe3f9b1addf79135cd75097d05828cbdd2b4d",
    "requirements.txt": "47fd19021144e071cc43b6e265aafada0056abe89724ad95bd6e3a8e37995b94",
    "verification_log.txt": "993e39b4ef349619ff6c014bc4f22f044999777bf79c28e9efec2b76cbc6f572"
  }
}


==> anc/verification/logs/01_operator.log <==
PASS: exact formal self-adjointness and pairing for symbolic p, lam and background functions
PASS: four Ricci components obey exact coordinate-covariance identities
PASS: all five p=1 rows agree with the earlier system for unrestricted lam
PASS: flat determinant, minimal polynomial and multiplicities 1,3,1 for symbolic ell,p
PASS: monopole and dipole reductions and flat roots
PASS: monopole shift-dilation pairing vanishes by the scalar flux equation
built charge matrix 0
built charge matrix 1
built charge matrix 2
built charge matrix 3
built charge matrix 4
built charge matrix 5
built charge matrix 6
PASS: regenerated H matrices agree exactly with all retained matrices
PASS: coefficient self-adjointness and mass parity through order 6 at symbolic p,lam
PASS: background reduces to Ar=1-z^2, At=1 at p=1
PASS: exact agreement with independently generated earlier dipole Hessian through order 6
PASS: five-component Green continuity, signed unit jump, reciprocity and flat normalization at p=7/5, ell=3 through order 2
ALL CHECKS PASSED in 86.8 seconds
Exact identities are not a proof of the dimensional endpoint or angular-limit assertions.


==> anc/verification/logs/02_integral_matching.log <==
PASS: power-convolution identity for arbitrary exponent, orbital degree and p
PASS: constant-metric source solution fixes both persistent first-order seeds
PASS: missing monopole term gives nonzero pairing N*p; source-selected term restores zero
PASS: separated monopole formula has exactly the scalar term required by fixed heavy flux
PASS: full separated Born/Frobenius equality for symbolic p, ell=0
  g2(rho;1) = -(4*rho**2 - 15*rho + 10)/(60*rho)
  t2(1) = 1/15
PASS: full separated Born/Frobenius equality for symbolic p, ell=1
  g2(rho;1) = -(8*rho**3 - 35*rho**2 + 28*rho - 70)/(420*rho)
  t2(1) = 69/35
PASS: full separated Born/Frobenius equality for symbolic p, ell=2
  g2(rho;1) = -(4*rho**4 - 24*rho**3 + 4*rho**2 + 21*rho - 56)/(420*rho)
  t2(1) = 17/7
PASS: full separated Born/Frobenius equality for symbolic p, ell=3
  g2(rho;1) = -(80*rho**4 - 660*rho**3 + 44*rho**2 + 495*rho - 396)/13860
  t2(1) = 437/495
PASS: unrestricted higher-multipole spectral weights and physical t2 formula
ALL CHECKS PASSED in 37.3 seconds
No p->1 all-order endpoint theorem or infinite angular-limit theorem is asserted by these checks.


==> anc/verification/logs/03_physical_endpoint.log <==
PASS: all four metric projections and scalar equation for arbitrary p and lambda
PASS: differentiated frozen equation implies the physical equation without division by p-1
PASS: evanescent coefficient / vanishing denominator equals the required endpoint constant, ell=2..12, both channels
PASS: independent areal restoration recurrence: ell=2, both channels, through charge order 8, past each outgoing resonance
PASS: independent areal restoration recurrence: ell=3, both channels, through charge order 10, past each outgoing resonance
PASS: independent areal restoration recurrence: ell=4, both channels, through charge order 12, past each outgoing resonance
PASS: independent areal restoration recurrence: ell=5, both channels, through charge order 14, past each outgoing resonance
PASS: independent areal restoration recurrence: ell=6, both channels, through charge order 16, past each outgoing resonance
Generating the coupled Hessian through charge order four...
  H_0 generated
  H_1 generated
  H_2 generated
  H_3 generated
  H_4 generated
PASS: areal construction versus full coupled harmonic Hessian, symbolic p, ell=2, all coefficients through charge order four
PASS: areal construction versus full coupled harmonic Hessian, symbolic p, ell=3, all coefficients through charge order four
PASS: areal construction versus full coupled harmonic Hessian, symbolic p, ell=4, all coefficients through charge order four
PASS: limiting column: all five p=1 equations and both harmonic constraints, unrestricted lambda
ALL CHECKS PASSED in 24.3 seconds


==> anc/verification/logs/04_higher_endpoints.log <==
Ward and master identities for unrestricted angular degree: PASS
Physical pairing identity: PASS
Physical pairing identity: PASS
Coordinate pairing minus: PASS
Coordinate pairing plus: PASS
row 0 result 0 seconds 0.3883936405181885
row 1 result 0 seconds 0.8072881698608398
row 2 result 0 seconds 1.3222565650939941
row 3 result 0 seconds 1.3911383152008057
row 4 result 0 seconds 1.5911626815795898
row 5 result 0 seconds 1.7261765003204346
row 6 result 0 seconds 1.7848114967346191
PASS: higher-mode operator reduction for arbitrary lambda
PASS: cached H0..H6, exact flat/first-order match, all adjoint relations, regular p=1 coefficients
Constructing generic-dimensional coupled columns, ell=2...
  incoming complete
  outgoing complete
PASS: ell=2, all negative Laurent coefficients cancel in all five fields through charge order six
PASS: ell=2, exact separated scalar kernel equality through charge order six, including log(rho)
  largest pole order before summing the radial powers: [0, 0, 0, 1, 1, 1, 1]
  normalized diagonal coefficients at orders 0,2,4,6: [1, 17/7, 1136321/231525, 175137437/22920975]
Constructing generic-dimensional coupled columns, ell=3...
  incoming complete
  outgoing complete
PASS: ell=3, all negative Laurent coefficients cancel in all five fields through charge order six
PASS: ell=3, exact separated scalar kernel equality through charge order six, including log(rho)
  largest pole order before summing the radial powers: [0, 0, 0, 1, 1, 1, 1]
  normalized diagonal coefficients at orders 0,2,4,6: [1, 437/495, 610621441/540280125, 16939768987/11037151125]
Constructing generic-dimensional coupled columns, ell=4...
  incoming complete
  outgoing complete
PASS: ell=4, all negative Laurent coefficients cancel in all five fields through charge order six
PASS: ell=4, exact separated scalar kernel equality through charge order six, including log(rho)
  largest pole order before summing the radial powers: [0, 0, 0, 1, 1, 1, 1]
  normalized diagonal coefficients at orders 0,2,4,6: [1, 3343/5005, 35373222083/52079001975, 7745999368379/10155405385125]
ALL CHECKS PASSED in 63.5 seconds


==> anc/verification/logs/05_low_endpoints.log <==
ell 0 outgoing False columns complete 1.0943386369999644
ell 0 outgoing True columns complete 1.7079957969999668
ell 0 order 0 T 1 preassembly pole 0
ell 0 order 1 T 0 preassembly pole 0
ell 0 order 2 T 1/15 preassembly pole 0
ell 0 order 3 T 0 preassembly pole 1
ell 0 order 4 T -601/675 preassembly pole 1
ell 0 order 5 T 0 preassembly pole 1
ell 0 order 6 T -46861/23625 preassembly pole 1
ell 1 outgoing False columns complete 3.9798439470014273
ell 1 outgoing True columns complete 6.012655488000746
ell 1 order 0 T 1 preassembly pole 0
ell 1 order 1 T 0 preassembly pole 0
ell 1 order 2 T 69/35 preassembly pole 0
ell 1 order 3 T 0 preassembly pole 1
ell 1 order 4 T 11901/6125 preassembly pole 1
ell 1 order 5 T 0 preassembly pole 1
ell 1 order 6 T 567509/385875 preassembly pole 1
ALL LOW-MODE CHECKS PASS; seconds 6.710134382001343


==> anc/verification/logs/06_low_kernel.log <==
ell 0 order 0 independent separated kernel agrees
ell 0 order 1 independent separated kernel agrees
ell 0 order 2 independent separated kernel agrees
ell 0 order 3 independent separated kernel agrees
ell 0 order 4 independent separated kernel agrees
ell 0 order 5 independent separated kernel agrees
ell 0 order 6 independent separated kernel agrees
ell 1 order 0 independent separated kernel agrees
ell 1 order 1 independent separated kernel agrees
ell 1 order 2 independent separated kernel agrees
ell 1 order 3 independent separated kernel agrees
ell 1 order 4 independent separated kernel agrees
ell 1 order 5 independent separated kernel agrees
ell 1 order 6 independent separated kernel agrees
ALL SEPARATED LOW KERNEL COMPARISONS PASS


==> anc/verification/logs/07_low_local.log <==
Monopole arbitrary-source Ward PASS
Monopole arbitrary-source radial PASS
Monopole arbitrary-source trace PASS
Monopole arbitrary-source scalar PASS
Dipole arbitrary-source Ward radial PASS
Dipole arbitrary-source Ward angular PASS
Dipole arbitrary-source radial PASS
Dipole arbitrary-source mixed PASS
Dipole arbitrary-source trace PASS
Dipole arbitrary-source scalar PASS
Heavy Ward particular columns PASS


==> anc/verification/logs/08_low_adjoint.log <==
Exact low-mode adjoint identities and reciprocity cancellations: PASS


==> anc/verification/logs/09_tensor_projectors.log <==
general-dimension tensor cubic and Gram symmetry: PASS


==> anc/verification/logs/10_addition_formula.log <==
Master addition formula differential equation: PASS
Master addition formula finite coincidence part: PASS


==> anc/verification/logs/11_assembly.log <==
Monopole reciprocity and flux completion: PASS
Higher-mode operator reduction: PASS
Final assembly and eight coefficient extractions: PASS
Closed dipole kernel series through u^10: PASS
Independent I1/I2 quadratures: PASS
Particle-source conversion: PASS


==> anc/verification/logs/12_generic_physical.log <==
Generic-dimensional physical radial equation from the metric variation: PASS
Generic-dimensional physical branch also satisfies the scalar equation: PASS


==> anc/verification/logs/13_physical_column.log <==
Physical pairing identity: PASS
Physical Legendre column satisfies all five rows and has zero Ward field: PASS


==> anc/verification/logs/14_source_conversion.log <==
Both source equations solved to second order: PASS
Stationary energy gives e^(2w1) [M(w1')^2-w2]/2: PASS
All w1'', w2' and w3 terms cancel at this order: PASS
Newtonian sign and rest-energy subtraction: PASS


==> anc/verification/logs/15_operator_reduction.log <==
PASS: higher-mode operator reduction for arbitrary lambda


==> anc/verification/logs/16_radial_identities.log <==
Ward and master identities for unrestricted angular degree: PASS


==> anc/verification/logs/17_pairing.log <==
Physical pairing identity: PASS


==> anc/verification/logs/18_coordinate_pairing.log <==
Physical pairing identity: PASS
Coordinate pairing minus: PASS
Coordinate pairing plus: PASS


==> anc/verification/logs/19_reconstruction.log <==
row 0 result 0 seconds 0.39292240142822266
row 1 result 0 seconds 0.8139512538909912
row 2 result 0 seconds 1.3424465656280518
row 3 result 0 seconds 1.4284379482269287
row 4 result 0 seconds 1.619208812713623
row 5 result 0 seconds 1.75728440284729
row 6 result 0 seconds 1.8173294067382812


==> anc/verification/logs/20_source_conversion_series.log <==
Both source equations solved to second order: PASS
Stationary energy gives e^(2w1) [M(w1')^2-w2]/2: PASS
All w1'', w2' and w3 terms cancel at this order: PASS
Newtonian sign and rest-energy subtraction: PASS


==> anc/verification/logs/21_potential_series.log <==
Potential coefficients through 9PN and Gamma_bar(2,8)=437248: PASS
8PN/9PN comparison with Brunello et al. Eqs. (31)-(32): PASS
Near-horizon leading term and logarithmic remainder: PASS
First remainder terms: 31/96 - 5*log(2)/48 + 5*log(eps)/48 + O(eps*log(eps))


==> anc/verification/logs/22_dipole_generator.log <==
Ar 2 (p + 1)/(2*(p - 2))
Ar 4 -3*p*(p - 1)*(p + 1)/(8*(p - 2)**2*(3*p - 2))
Ar 6 5*p*(p - 1)*(p + 1)*(9*p**2 - p - 2)/(48*(p - 2)**3*(3*p - 2)*(5*p - 2))
background ready
H 0 built
H 1 built
H 2 built
H 3 built
H 4 built
H 5 built
H 6 built
all selfadjoint checks passed
H0 Matrix([[-2*(alpha - 1)*(p + 1)*(alpha + p + 1)/p, 0, 0, 0], [0, -(alpha**2 + alpha*p - 5*p - 5)/4, -2*(p + 1), (p + 1)*(alpha**2 + alpha*p - p - 5)/4], [0, -2*(p + 1), -(p + 1)*(alpha**2 + alpha*p - p - 5), 2*(p + 1)], [0, (p + 1)*(alpha**2 + alpha*p - p - 5)/4, 2*(p + 1), (p + 1)*(alpha**2*p - alpha**2 + alpha*p**2 - alpha*p - p**2 + 5)/4]])
Historical dipole generator: all 112 entries through charge order 6 agree exactly: PASS


==> anc/verification/logs/23_ward_identity.log <==
PASS d=2: residual transformation from C^k=-partial_j A^kj/rho
PASS d=2: gauge-fixing variation, including factor 2 and metric-lowered residual
PASS d=2: linearisation reduces to the frozen scalar operator when partial_j A^ij=0
PASS d=3: residual transformation from C^k=-partial_j A^kj/rho
PASS d=3: gauge-fixing variation, including factor 2 and metric-lowered residual
PASS d=3: linearisation reduces to the frozen scalar operator when partial_j A^ij=0
PASS d=4: residual transformation from C^k=-partial_j A^kj/rho
PASS d=4: gauge-fixing variation, including factor 2 and metric-lowered residual
PASS d=4: linearisation reduces to the frozen scalar operator when partial_j A^ij=0
PASS: Cartesian differential identities. See WARD_IDENTITY.txt for the variational sign, source term and scope.


==> anc/verification/regenerated/born_results.json <==
{
  "scope": "order-mu_d^2 separated kernels; formal matching identities are described in the note",
  "low_modes": [
    {
      "ell": 0,
      "g2_physical": "-(4*rho**2 - 15*rho + 10)/(60*rho)",
      "t2_generic": "(p + 1)*(p**2 - 10*p + 8)/(2*(p - 2)*(p + 2)*(p + 4))",
      "t2_physical": "1/15"
    },
    {
      "ell": 1,
      "g2_physical": "-(8*rho**3 - 35*rho**2 + 28*rho - 70)/(420*rho)",
      "t2_generic": "-3*(p + 1)*(p**2 + 14*p + 8)/(2*(p - 2)*(p + 4)*(p + 6))",
      "t2_physical": "69/35"
    },
    {
      "ell": 2,
      "g2_physical": "-(4*rho**4 - 24*rho**3 + 4*rho**2 + 21*rho - 56)/(420*rho)",
      "t2_generic": "-(9*p**6 + 201*p**5 + 836*p**4 + 2012*p**3 - 2944*p**2 - 11712*p - 7680)/(2*(p - 4)*(p - 2)*(p + 2)*(p + 6)*(p + 8)*(3*p + 4))",
      "t2_physical": "17/7"
    },
    {
      "ell": 3,
      "g2_physical": "-(80*rho**4 - 660*rho**3 + 44*rho**2 + 495*rho - 396)/13860",
      "t2_generic": "-(3*p**6 + 85*p**5 + 534*p**4 + 1444*p**3 - 4008*p**2 - 7328*p - 3840)/(2*(p - 6)*(p - 2)*(p + 2)*(p + 4)*(p + 8)*(p + 10))",
      "t2_physical": "437/495"
    }
  ],
  "higher_t2_p1": "(8*ell**4 + 16*ell**3 + 6*ell**2 - 2*ell + 183)/((2*ell - 3)*(2*ell - 1)*(2*ell + 3)*(2*ell + 5))",
  "higher_weights": [
    [
      "ell - 2",
      "8*ell*(ell - 1)*(2*ell + p)*(p + 1)**2/(2*ell + p - 2)",
      "0",
      "0"
    ],
    [
      "ell",
      "4*ell*p*(2*ell + p)*(p + 1)**2/(2*ell + p - 2)",
      "0",
      "-4*p*(ell + p)*(2*ell + p)*(p + 1)**2/(2*ell + p + 2)"
    ],
    [
      "ell + 2",
      "0",
      "0",
      "8*(ell + p)*(2*ell + p)*(p + 1)**2*(ell + p + 1)/(2*ell + p + 2)"
    ]
  ]
}


==> anc/verification/regenerated/higher_results.json <==
{
  "scope": "All five components: cancellation of negative Laurent powers through mu^6. Scalar component: independent separated-radii match to the closed kernel through mu^6.",
  "multipoles": [
    {
      "ell": 2,
      "preassembly_pole_orders": [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      "full_finite_column": [
        [
          "rho**2/20",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-(rho**4 + 13*rho**2 - 28)/105",
          "(4*rho**4 - 18*rho**2 - 63*rho + 168)/1260",
          "(rho**4 - 8*rho**2 + 21*rho - 28)/210",
          "-(rho**4 - 36*rho**2 + 126*rho - 168)/1260"
        ],
        [
          "-(4*rho**4 - 24*rho**3 + 4*rho**2 + 21*rho - 56)/(420*rho)",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "(15120*log_rho*rho**2 - 41160*log_rho - 23275*rho**4 - 177738*rho**2 + 360689)/1157625",
          "(5040*log_rho*rho**3 - 123480*log_rho*rho + 46550*rho**5 - 157106*rho**3 - 396900*rho**2 + 945357*rho + 231525)/(6945750*rho)",
          "(20160*log_rho*rho**4 + 41160*log_rho*rho**2 + 23275*rho**6 - 123164*rho**4 + 264600*rho**3 - 364364*rho**2 - 231525*rho + 617400)/(2315250*rho**2)",
          "-(20160*log_rho*rho**3 + 246960*log_rho*rho + 23275*rho**5 - 612674*rho**3 + 1587600*rho**2 - 1630524*rho - 463050)/(13891500*rho)"
        ],
        [
          "(10080*log_rho*rho**4 - 82320*log_rho*rho**2 - 93100*rho**6 + 275625*rho**5 - 4252*rho**4 - 264600*rho**3 + 605248*rho**2 + 617400)/(4630500*rho**3)",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "(1053360*log_rho*rho**4 - 2273040*log_rho*rho**2 - 1153950*rho**6 - 6014759*rho**4 + 12259731*rho**2 - 679140)/(38201625*rho**2)",
          "(2106720*log_rho*rho**5 - 38918880*log_rho*rho**3 + 13847400*rho**7 - 39190498*rho**5 - 81860625*rho**4 + 182972592*rho**3 + 52390800*rho**2 + 12224520*rho + 22920975)/(1375258500*rho**3)",
          "(4213440*log_rho*rho**6 + 6320160*log_rho*rho**4 - 8149680*log_rho*rho**2 + 3461850*rho**8 - 14015156*rho**6 + 27286875*rho**5 - 37400319*rho**4 - 26195400*rho**3 + 57882132*rho**2 + 61122600)/(229209750*rho**4)",
          "-(4213440*log_rho*rho**4 + 37920960*log_rho*rho**2 + 3461850*rho**6 - 75089246*rho**4 + 163721250*rho**3 - 144661869*rho**2 - 52390800*rho - 12224520)/(1375258500*rho**2)"
        ],
        [
          "(2106720*log_rho*rho**6 - 12640320*log_rho*rho**4 - 8149680*log_rho*rho**2 - 13847400*rho**8 + 27783000*rho**7 + 4974392*rho**6 - 27286875*rho**5 + 58397328*rho**4 + 63994392*rho**2 + 61122600)/(458419500*rho**5)",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "scalar_reference": [
        "rho**2/20",
        "0",
        "-(4*rho**4 - 24*rho**3 + 4*rho**2 + 21*rho - 56)/(420*rho)",
        "0",
        "(10080*log_rho*rho**4 - 82320*log_rho*rho**2 - 93100*rho**6 + 275625*rho**5 - 4252*rho**4 - 264600*rho**3 + 605248*rho**2 + 617400)/(4630500*rho**3)",
        "0",
        "(2106720*log_rho*rho**6 - 12640320*log_rho*rho**4 - 8149680*log_rho*rho**2 - 13847400*rho**8 + 27783000*rho**7 + 4974392*rho**6 - 27286875*rho**5 + 58397328*rho**4 + 63994392*rho**2 + 61122600)/(458419500*rho**5)"
      ],
      "diagonal_normalized": [
        "1",
        "17/7",
        "1136321/231525",
        "175137437/22920975"
      ]
    },
    {
      "ell": 3,
      "preassembly_pole_orders": [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      "full_finite_column": [
        [
          "rho**3/28",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-2*rho*(10*rho**4 + 143*rho**2 - 198)/3465",
          "rho*(40*rho**4 - 121*rho**2 - 660*rho + 1056)/27720",
          "rho*(20*rho**4 - 209*rho**2 + 495*rho - 396)/6930",
          "-rho*(4*rho**4 - 121*rho**2 + 330*rho - 264)/13860"
        ],
        [
          "-(80*rho**4 - 660*rho**3 + 44*rho**2 + 495*rho - 396)/13860",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "2*rho*(13860000*log_rho*rho**2 - 24698520*log_rho - 25798500*rho**4 - 223667075*rho**2 + 314347473)/3781960875",
          "(6930000*log_rho*rho**4 - 131725440*log_rho*rho**2 + 103194000*rho**6 - 250459525*rho**4 - 960498000*rho**3 + 1213765641*rho**2 + 720373500*rho - 480249000)/(30255687000*rho)",
          "(34650000*log_rho*rho**4 + 49397040*log_rho*rho**2 + 51597000*rho**6 - 371286725*rho**4 + 720373500*rho**3 - 402977916*rho**2 - 540280125*rho + 576298800)/(7563921750*rho)",
          "-(6930000*log_rho*rho**4 + 32931360*log_rho*rho**2 + 10319400*rho**6 - 231055525*rho**4 + 480249000*rho**3 - 192040794*rho**2 - 216112050*rho + 96049800)/(15127843500*rho)"
        ],
        [
          "(13860000*log_rho*rho**4 - 49397040*log_rho*rho**2 - 206388000*rho**6 + 802234125*rho**5 + 57742900*rho**4 - 720373500*rho**3 + 389256516*rho**2 + 288149400)/(15127843500*rho**2)",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "2*(4684680000*log_rho*rho**4 - 7408641240*log_rho*rho**2 - 5981283000*rho**6 - 35312640850*rho**4 + 50002253301*rho**2 + 588648060)/(540820405125*rho)",
          "(2342340000*log_rho*rho**6 - 34557803280*log_rho*rho**4 + 7848640800*log_rho*rho**2 + 23925132000*rho**8 - 50464620950*rho**6 - 152959306500*rho**5 + 163841609217*rho**4 + 137351214000*rho**3 - 55106334855*rho**2 - 13735121400)/(4326563241000*rho**3)",
          "(11711700000*log_rho*rho**6 + 10853322480*log_rho*rho**4 - 9418368960*log_rho*rho**2 + 11962566000*rho**8 - 66919686550*rho**6 + 114719479875*rho**5 - 49459673692*rho**4 - 103013410500*rho**3 + 75771619209*rho**2 + 41205364200)/(1081640810250*rho**3)",
          "-(2342340000*log_rho*rho**4 + 7896208320*log_rho*rho**2 - 1569728160*log_rho + 2392513200*rho**6 - 43906068950*rho**4 + 76479653250*rho**3 - 13837987878*rho**2 - 41205364200*rho + 10707321339)/(2163281620500*rho)"
        ],
        [
          "(4684680000*log_rho*rho**6 - 12835302480*log_rho*rho**4 - 4709184480*log_rho*rho**2 - 47850264000*rho**8 + 121022748000*rho**7 + 31709364200*rho**6 - 114719479875*rho**5 + 43560995192*rho**4 + 43649655192*rho**2 + 41205364200)/(2163281620500*rho**4)",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "scalar_reference": [
        "rho**3/28",
        "0",
        "-(80*rho**4 - 660*rho**3 + 44*rho**2 + 495*rho - 396)/13860",
        "0",
        "(13860000*log_rho*rho**4 - 49397040*log_rho*rho**2 - 206388000*rho**6 + 802234125*rho**5 + 57742900*rho**4 - 720373500*rho**3 + 389256516*rho**2 + 288149400)/(15127843500*rho**2)",
        "0",
        "(4684680000*log_rho*rho**6 - 12835302480*log_rho*rho**4 - 4709184480*log_rho*rho**2 - 47850264000*rho**8 + 121022748000*rho**7 + 31709364200*rho**6 - 114719479875*rho**5 + 43560995192*rho**4 + 43649655192*rho**2 + 41205364200)/(2163281620500*rho**4)"
      ],
      "diagonal_normalized": [
        "1",
        "437/495",
        "610621441/540280125",
        "16939768987/11037151125"
      ]
    },
    {
      "ell": 4,
      "preassembly_pole_orders": [
        0,
        0,
        0,
        1,
        1,
        1,
        1
      ],
      "full_finite_column": [
        [
          "rho**4/36",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "-rho**2*(175*rho**4 + 2795*rho**2 - 3432)/45045",
          "rho**2*(280*rho**4 - 676*rho**2 - 5005*rho + 6864)/360360",
          "rho**2*(175*rho**4 - 2210*rho**2 + 5005*rho - 3432)/90090",
          "-rho**2*(70*rho**4 - 2028*rho**2 + 5005*rho - 3432)/540540"
        ],
        [
          "-rho*(700*rho**4 - 7735*rho**3 + 260*rho**2 + 5720*rho - 2288)/180180",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "2*(1103602500*log_rho*rho**4 - 1700538840*log_rho*rho**2 - 2381234625*rho**6 - 23973411700*rho**4 + 33288661263*rho**2 - 3571131564)/468711017775",
          "(353152800*log_rho*rho**4 - 6802155360*log_rho*rho**2 + 7619950800*rho**6 - 15872961020*rho**4 - 80485730325*rho**3 + 86853610272*rho**2 + 66958716825*rho - 52376596272)/3749688142200",
          "(882882000*log_rho*rho**4 + 1133692560*log_rho*rho**2 + 1587489750*rho**6 - 14283253775*rho**4 + 26828576775*rho**3 - 9373985192*rho**2 - 19839619800*rho + 15078111048)/312474011850",
          "-(353152800*log_rho*rho**4 + 1133692560*log_rho*rho**2 + 634995900*rho**6 - 13820260370*rho**4 + 26828576775*rho**3 - 6969182792*rho**2 - 14879714850*rho + 7142263128)/1874844071100"
        ],
        [
          "(882882000*log_rho*rho**4 - 2267385120*log_rho*rho**2 - 19049877000*rho**6 + 96874227450*rho**5 + 7990072300*rho**4 - 91983691800*rho**3 + 24579616204*rho**2 + 7439857425*rho + 9523017504)/(1874844071100*rho)",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "(375224850000*log_rho*rho**4 - 562348987200*log_rho*rho**2 + 44214009840*log_rho - 538999461000*rho**6 - 3747976508500*rho**4 + 5456403923815*rho**2 - 668099687541)/30466216155375",
          "(60035976000*log_rho*rho**5 - 918103586400*log_rho*rho**3 + 324236072160*log_rho*rho + 862399137600*rho**7 - 1630319895400*rho**5 - 6296824784250*rho**4 + 5663065308680*rho**3 + 6726307462875*rho**2 - 3637344526244*rho - 870463318725)/(243729729243000*rho)",
          "(450269820000*log_rho*rho**6 + 332799667200*log_rho*rho**4 - 280022062320*log_rho*rho**2 + 538999461000*rho**8 - 3818909876250*rho**6 + 6296824784250*rho**5 - 1008444112065*rho**4 - 5978939967000*rho**3 + 3145514707478*rho**2 + 483590732625*rho + 618996137760)/(60932432310750*rho**2)",
          "-(180107928000*log_rho*rho**5 + 390186997200*log_rho*rho**3 - 132642029520*log_rho*rho + 215599784400*rho**7 - 3844082354700*rho**5 + 6296824784250*rho**4 - 14175097690*rho**3 - 4484204975250*rho**2 + 1319233126068*rho + 290154439575)/(365594593864500*rho)"
        ],
        [
          "(450269820000*log_rho*rho**6 - 952535984400*log_rho*rho**4 - 176856039360*log_rho*rho**2 - 6467993532000*rho**8 + 20878945337250*rho**7 + 5267948154000*rho**6 - 21589113546000*rho**5 + 3297052441280*rho**4 + 2242102487625*rho**3 + 2260069612944*rho**2 + 1856988413280)/(365594593864500*rho**3)",
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "scalar_reference": [
        "rho**4/36",
        "0",
        "-rho*(700*rho**4 - 7735*rho**3 + 260*rho**2 + 5720*rho - 2288)/180180",
        "0",
        "(882882000*log_rho*rho**4 - 2267385120*log_rho*rho**2 - 19049877000*rho**6 + 96874227450*rho**5 + 7990072300*rho**4 - 91983691800*rho**3 + 24579616204*rho**2 + 7439857425*rho + 9523017504)/(1874844071100*rho)",
        "0",
        "(450269820000*log_rho*rho**6 - 952535984400*log_rho*rho**4 - 176856039360*log_rho*rho**2 - 6467993532000*rho**8 + 20878945337250*rho**7 + 5267948154000*rho**6 - 21589113546000*rho**5 + 3297052441280*rho**4 + 2242102487625*rho**3 + 2260069612944*rho**2 + 1856988413280)/(365594593864500*rho**3)"
      ],
      "diagonal_normalized": [
        "1",
        "3343/5005",
        "35373222083/52079001975",
        "7745999368379/10155405385125"
      ]
    }
  ]
}


==> anc/verification/regenerated/low_results.json <==
{
  "0": {
    "degrees": [
      0,
      0,
      2
    ],
    "active_indices": [
      0,
      1,
      3
    ],
    "full_separated_finite": [
      [
        "1/4",
        "0",
        "0"
      ],
      [
        "0",
        "-(rho**2 + 5)/15",
        "(rho**2 - 10)/30"
      ],
      [
        "-(4*rho**2 - 15*rho + 10)/(60*rho)",
        "0",
        "0"
      ],
      [
        "0",
        "4*(30*L - 18*rho**2 - 71)/675",
        "(240*L*rho**2 + 72*rho**4 - 763*rho**2 - 450)/(1350*rho**2)"
      ],
      [
        "(240*L*rho**2 - 288*rho**4 + 675*rho**3 - 538*rho**2 - 450)/(2700*rho**3)",
        "0",
        "0"
      ],
      [
        "0",
        "(6720*L*rho**2 - 3195*rho**4 - 10303*rho**2 + 2100)/(23625*rho**2)",
        "(13440*L*rho**4 + 8400*L*rho**2 + 3195*rho**6 - 31526*rho**4 - 23030*rho**2 - 15750)/(47250*rho**4)"
      ],
      [
        "(13440*L*rho**4 + 8400*L*rho**2 - 12780*rho**6 + 23625*rho**5 - 18926*rho**4 - 23030*rho**2 - 15750)/(94500*rho**5)",
        "0",
        "0"
      ]
    ],
    "T_diagonal": [
      "1",
      "0",
      "1/15",
      "0",
      "-601/675",
      "0",
      "-46861/23625"
    ],
    "T_generic": [
      "1",
      "0",
      "(p + 1)*(p**2 - 10*p + 8)/(2*(p - 2)*(p + 2)*(p + 4))",
      "0",
      "-(p + 1)*(459*p**6 - 843*p**5 + 1696*p**4 - 180*p**3 - 5904*p**2 + 64*p + 2304)/(24*(p - 4)*(p - 2)**2*(p + 2)*(p + 4)*(3*p - 2)*(3*p + 2))",
      "0",
      "(p + 1)*(474525*p**10 - 684540*p**9 + 237327*p**8 - 1172192*p**7 - 3853448*p**6 + 4784000*p**5 + 6067568*p**4 - 2530560*p**3 - 2787840*p**2 + 282624*p + 307200)/(240*(p - 4)*(p - 2)**3*(p + 2)*(p + 4)*(3*p - 4)*(3*p - 2)*(3*p + 2)*(5*p - 2)*(5*p + 2))"
    ],
    "preassembly_poles": [
      0,
      0,
      0,
      1,
      1,
      1,
      1
    ]
  },
  "1": {
    "degrees": [
      1,
      1,
      1,
      3
    ],
    "active_indices": [
      0,
      1,
      2,
      3
    ],
    "full_separated_finite": [
      [
        "rho/12",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-(2*rho**3 + 28*rho - 35)/105",
        "(4*rho**3 - 49*rho + 70)/420",
        "rho*(2*rho**2 - 7)/210"
      ],
      [
        "-(8*rho**3 - 35*rho**2 + 28*rho - 70)/(420*rho)",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "(1680*L*rho**3 - 1950*rho**5 - 16382*rho**3 + 18375*rho**2 + 6125)/(55125*rho**2)",
        "(420*L*rho**3 + 1950*rho**5 - 17063*rho**3 + 18375*rho**2 + 18375)/(110250*rho**2)",
        "(2520*L*rho**3 + 1950*rho**5 - 4308*rho**3 - 25725*rho + 49000)/(110250*rho**2)"
      ],
      [
        "(1680*L*rho**3 - 7800*rho**5 + 18375*rho**4 - 14072*rho**3 + 36750*rho**2 - 22050*rho + 24500)/(220500*rho**3)",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "(21840*L*rho**5 - 18900*rho**7 - 114866*rho**5 + 128625*rho**4 - 1960*rho**3 + 42875*rho**2 + 42875)/(385875*rho**4)",
        "(10920*L*rho**5 + 37800*rho**7 - 273313*rho**5 + 257250*rho**4 - 1960*rho**3 + 257250*rho**2 + 25725*rho - 188650)/(1543500*rho**4)",
        "(32760*L*rho**5 + 5880*L*rho**3 + 18900*rho**7 - 30129*rho**5 - 228102*rho**3 + 343000*rho**2 - 154350*rho + 188650)/(771750*rho**4)"
      ],
      [
        "(65520*L*rho**5 + 23520*L*rho**3 - 226800*rho**7 + 385875*rho**6 - 254508*rho**5 + 771750*rho**4 - 589008*rho**3 + 514500*rho**2 - 463050*rho + 428750)/(4630500*rho**5)",
        "0",
        "0",
        "0"
      ]
    ],
    "T_diagonal": [
      "1",
      "0",
      "69/35",
      "0",
      "11901/6125",
      "0",
      "567509/385875"
    ],
    "T_generic": [
      "1",
      "0",
      "-3*(p + 1)*(p**2 + 14*p + 8)/(2*(p - 2)*(p + 4)*(p + 6))",
      "0",
      "(p + 1)*(45*p**8 + 1437*p**7 - 27474*p**6 + 22316*p**5 + 243384*p**4 + 189568*p**3 - 129792*p**2 - 138240*p - 18432)/(8*(p - 6)*(p - 4)*(p - 2)**2*(p + 4)*(p + 6)*(3*p - 2)*(3*p + 2)*(3*p + 4))",
      "0",
      "(p + 1)*(216675*p**13 - 2284470*p**12 + 56135241*p**11 - 64575702*p**10 - 676183432*p**9 - 358290448*p**8 + 1384329104*p**7 + 1411648160*p**6 - 524465920*p**5 - 1070609920*p**4 - 234983424*p**3 + 140894208*p**2 + 57212928*p + 3538944)/(48*(p - 6)*(p - 4)*(p - 2)**3*(p + 4)*(p + 6)*(3*p - 4)*(3*p - 2)*(3*p + 2)*(3*p + 4)*(5*p - 2)*(5*p + 2)*(5*p + 4))"
    ],
    "preassembly_poles": [
      0,
      0,
      0,
      1,
      1,
      1,
      1
    ]
  }
}

==> anc/verification/regenerated/physical_results.json <==
{
  "endpoint_constants": [
    {
      "ell": 2,
      "n": 1,
      "continued_constant": "1/2"
    },
    {
      "ell": 2,
      "n": 3,
      "continued_constant": "1/5"
    },
    {
      "ell": 3,
      "n": 2,
      "continued_constant": "1/5"
    },
    {
      "ell": 3,
      "n": 4,
      "continued_constant": "9/70"
    },
    {
      "ell": 4,
      "n": 3,
      "continued_constant": "9/70"
    },
    {
      "ell": 4,
      "n": 5,
      "continued_constant": "2/49"
    },
    {
      "ell": 5,
      "n": 4,
      "continued_constant": "2/49"
    },
    {
      "ell": 5,
      "n": 6,
      "continued_constant": "25/1386"
    },
    {
      "ell": 6,
      "n": 5,
      "continued_constant": "25/1386"
    },
    {
      "ell": 6,
      "n": 7,
      "continued_constant": "25/4719"
    },
    {
      "ell": 7,
      "n": 6,
      "continued_constant": "25/4719"
    },
    {
      "ell": 7,
      "n": 8,
      "continued_constant": "245/122694"
    },
    {
      "ell": 8,
      "n": 7,
      "continued_constant": "245/122694"
    },
    {
      "ell": 8,
      "n": 9,
      "continued_constant": "196/347633"
    },
    {
      "ell": 9,
      "n": 8,
      "continued_constant": "196/347633"
    },
    {
      "ell": 9,
      "n": 10,
      "continued_constant": "3969/20415538"
    },
    {
      "ell": 10,
      "n": 9,
      "continued_constant": "3969/20415538"
    },
    {
      "ell": 10,
      "n": 11,
      "continued_constant": "945/17631601"
    },
    {
      "ell": 11,
      "n": 10,
      "continued_constant": "945/17631601"
    },
    {
      "ell": 11,
      "n": 12,
      "continued_constant": "1089/62388742"
    },
    {
      "ell": 12,
      "n": 11,
      "continued_constant": "1089/62388742"
    },
    {
      "ell": 12,
      "n": 13,
      "continued_constant": "6534/1379751025"
    }
  ],
  "areal_restoration": {
    "ell=2,n=1": {
      "through_charge_order": 8,
      "coefficients": [
        "3*(p + 1)/(p - 2)",
        "3*(p - 3)*(p + 1)/(p*(p - 2))",
        "(p - 3)*(p + 1)*(2*p - 3)*(8*p**2 - 23*p + 12)/(p**2*(p - 4)*(p - 2)*(3*p - 2))",
        "3*(p - 3)*(p - 1)**2*(p + 1)*(2*p - 3)*(5*p - 4)/(p**3*(p - 4)*(p - 2)*(3*p - 2))",
        "3*(p - 1)**2*(p + 1)*(2*p - 3)*(4*p - 3)*(72*p**4 - 341*p**3 + 465*p**2 - 256*p + 48)/(2*p**4*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 3)*(4*p - 3)*(5*p - 3)*(420*p**5 - 2141*p**4 + 3544*p**3 - 2723*p**2 + 1008*p - 144)/(10*p**5*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 2))",
        "3*(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(4800*p**7 - 31920*p**6 + 80233*p**5 - 101788*p**4 + 72707*p**3 - 29756*p**2 + 6480*p - 576)/(10*p**6*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 4)*(5*p - 2)*(7*p - 2))",
        "3*(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 3)*(9450*p**7 - 58515*p**6 + 133987*p**5 - 152173*p**4 + 97247*p**3 - 35756*p**2 + 7056*p - 576)/(70*p**7*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 4)*(5*p - 2)*(7*p - 2))"
      ]
    },
    "ell=2,n=3": {
      "through_charge_order": 8,
      "coefficients": [
        "2*(p + 1)/p",
        "2*(p - 3)*(p + 1)/p**2",
        "2*(p + 1)*(2*p - 3)*(p**3 - 6*p**2 + 15*p - 12)/(p**3*(p - 4)*(p - 2))",
        "2*(p - 1)**2*(p + 1)*(2*p - 3)*(2*p**2 - 7*p + 12)/(p**4*(p - 4)*(p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 3)*(36*p**5 - 216*p**4 + 595*p**3 - 851*p**2 + 576*p - 144)/(p**5*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2))",
        "(p - 1)*(p + 1)*(4*p - 3)*(5*p - 3)*(72*p**6 - 450*p**5 + 1295*p**4 - 2076*p**3 + 1827*p**2 - 816*p + 144)/(5*p**6*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(900*p**7 - 5715*p**6 + 16719*p**5 - 28183*p**4 + 27951*p**3 - 15884*p**2 + 4752*p - 576)/(5*p**7*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 4)*(5*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 3)*(1800*p**7 - 10530*p**6 + 28203*p**5 - 43552*p**4 + 39147*p**3 - 19964*p**2 + 5328*p - 576)/(35*p**8*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 4)*(5*p - 2))"
      ]
    },
    "ell=3,n=2": {
      "through_charge_order": 10,
      "coefficients": [
        "4*(p + 1)/(p - 2)",
        "4*(p - 4)*(p + 1)/(p*(p - 2))",
        "2*(p - 4)*(p + 1)*(11*p**2 - 43*p + 24)/(p**2*(p - 6)*(3*p - 2))",
        "2*(p - 4)*(p + 1)*(3*p - 4)*(21*p**2 - 49*p + 24)/(3*p**3*(p - 6)*(3*p - 2))",
        "4*(p - 1)**2*(p + 1)*(3*p - 4)*(102*p**4 - 673*p**3 + 1293*p**2 - 896*p + 192)/(3*p**4*(p - 6)*(p - 2)*(3*p - 2)*(5*p - 2))",
        "4*(p - 1)**2*(p + 1)*(3*p - 4)*(5*p - 4)*(200*p**4 - 1141*p**3 + 1705*p**2 - 992*p + 192)/(15*p**5*(p - 6)*(p - 2)*(3*p - 2)*(5*p - 2))",
        "4*(p - 1)**2*(p + 1)*(3*p - 4)*(5*p - 4)*(13800*p**7 - 116660*p**6 + 361307*p**5 - 545946*p**4 + 450643*p**3 - 206776*p**2 + 48960*p - 4608)/(45*p**6*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 2))",
        "4*(p - 1)*(p + 1)*(3*p - 4)*(5*p - 4)*(7*p - 4)*(27300*p**8 - 240950*p**7 + 808777*p**6 - 1388249*p**5 + 1377103*p**4 - 824597*p**3 + 293752*p**2 - 57024*p + 4608)/(315*p**7*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 2))",
        "4*(p - 1)*(p + 1)*(2*p - 1)**2*(5*p - 4)*(7*p - 4)*(2557800*p**10 - 26070030*p**9 + 107517227*p**8 - 240260788*p**7 + 327005090*p**6 - 286844638*p**5 + 165660011*p**4 - 62462272*p**3 + 14720640*p**2 - 1953792*p + 110592)/(315*p**8*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 6)*(7*p - 2)*(9*p - 2))",
        "4*(p - 1)*(p + 1)*(2*p - 1)**2*(5*p - 4)*(7*p - 4)*(9*p - 4)*(5080320*p**10 - 49323834*p**9 + 191465271*p**8 - 398420968*p**7 + 501368502*p**6 - 405633118*p**5 + 216269523*p**4 - 75530368*p**3 + 16577664*p**2 - 2064384*p + 110592)/(2835*p**9*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 6)*(7*p - 2)*(9*p - 2))"
      ]
    },
    "ell=3,n=4": {
      "through_charge_order": 10,
      "coefficients": [
        "3*(p + 1)/p",
        "3*(p - 4)*(p + 1)/p**2",
        "6*(p + 1)*(p**3 - 8*p**2 + 25*p - 24)/(p**3*(p - 6))",
        "2*(p + 1)*(3*p - 4)*(2*p**3 - 12*p**2 + 31*p - 24)/(p**4*(p - 6))",
        "2*(p - 1)**2*(p + 1)*(3*p - 4)*(12*p**5 - 100*p**4 + 363*p**3 - 681*p**2 + 608*p - 192)/(p**5*(p - 6)*(p - 2)**2*(3*p - 2))",
        "2*(p - 1)**2*(p + 1)*(3*p - 4)*(5*p - 4)*(24*p**5 - 176*p**4 + 559*p**3 - 925*p**2 + 704*p - 192)/(5*p**6*(p - 6)*(p - 2)**2*(3*p - 2))",
        "4*(p - 1)**2*(p + 1)*(5*p - 4)*(1800*p**8 - 17040*p**7 + 72047*p**6 - 176429*p**5 + 265191*p**4 - 244021*p**3 + 132472*p**2 - 38592*p + 4608)/(15*p**7*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2))",
        "4*(p - 1)*(p + 1)*(5*p - 4)*(7*p - 4)*(3600*p**9 - 35280*p**8 + 154994*p**7 - 401236*p**6 + 660863*p**5 - 703888*p**4 + 479375*p**3 - 200440*p**2 + 46656*p - 4608)/(105*p**8*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(5*p - 4)*(7*p - 4)*(352800*p**10 - 3482640*p**9 + 15412162*p**8 - 40514161*p**7 + 68964475*p**6 - 77989231*p**5 + 58638931*p**4 - 28777984*p**3 + 8799360*p**2 - 1511424*p + 110592)/(105*p**9*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 6)*(7*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(5*p - 4)*(7*p - 4)*(9*p - 4)*(705600*p**10 - 6612480*p**9 + 27534674*p**8 - 67909465*p**7 + 108136499*p**6 - 113863639*p**5 + 79374443*p**4 - 36026176*p**3 + 10186368*p**2 - 1622016*p + 110592)/(945*p**10*(p - 6)*(p - 2)**2*(5*p - 6)*(5*p - 2)*(7*p - 6)*(7*p - 2))"
      ]
    },
    "ell=4,n=3": {
      "through_charge_order": 12,
      "coefficients": [
        "5*(p + 1)/(p - 2)",
        "5*(p - 5)*(p + 1)/(p*(p - 2))",
        "(p - 5)*(p + 1)*(2*p - 5)*(14*p**2 - 69*p + 40)/(p**2*(p - 8)*(p - 2)*(3*p - 2))",
        "(p - 5)*(p + 1)*(2*p - 5)*(3*p - 5)*(27*p**2 - 77*p + 40)/(3*p**3*(p - 8)*(p - 2)*(3*p - 2))",
        "(p + 1)*(2*p - 5)*(3*p - 5)*(4*p - 5)*(396*p**5 - 3741*p**4 + 11620*p**3 - 15275*p**2 + 8480*p - 1600)/(6*p**4*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 2))",
        "5*(p - 1)**2*(p + 1)*(2*p - 5)*(3*p - 5)*(4*p - 5)*(156*p**4 - 1139*p**3 + 2191*p**2 - 1504*p + 320)/(6*p**5*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 2))",
        "5*(p - 1)**2*(p + 1)*(3*p - 5)*(4*p - 5)*(6*p - 5)*(10800*p**7 - 116076*p**6 + 455980*p**5 - 862535*p**4 + 864895*p**3 - 465464*p**2 + 124480*p - 12800)/(18*p**6*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(3*p - 5)*(4*p - 5)*(6*p - 5)*(7*p - 5)*(107100*p**7 - 1065840*p**6 + 3760757*p**5 - 6246604*p**4 + 5536547*p**3 - 2681560*p**2 + 660800*p - 64000)/(126*p**7*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 5)*(6*p - 5)*(7*p - 5)*(8*p - 5)*(20109600*p**10 - 247208220*p**9 + 1205955132*p**8 - 3127112533*p**7 + 4848600059*p**6 - 4763109567*p**5 + 3030735129*p**4 - 1238976000*p**3 + 311664000*p**2 - 43520000*p + 2560000)/(504*p**8*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 2))",
        "(p - 1)*(p + 1)*(4*p - 5)*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(40007520*p**11 - 507432492*p**10 + 2602573848*p**9 - 7254095589*p**8 + 12406490092*p**7 - 13862895254*p**6 + 10433424540*p**5 - 5322930585*p**4 + 1809601920*p**3 - 390614400*p**2 + 48128000*p - 2560000)/(4536*p**9*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 2))",
        "5*(p - 1)*(p + 1)*(2*p - 1)**2*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(1577439360*p**13 - 22018805424*p**12 + 128644658244*p**11 - 422393109048*p**10 + 879022519101*p**9 - 1235083887284*p**8 + 1213782157806*p**7 - 848973940252*p**6 + 423897153489*p**5 - 149392427592*p**4 + 36105379200*p**3 - 5658496000*p**2 + 514560000*p - 20480000)/(4536*p**10*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 8)*(9*p - 2)*(11*p - 2))",
        "5*(p - 1)*(p + 1)*(2*p - 1)**2*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(11*p - 5)*(3143448000*p**13 - 42326500104*p**12 + 236617514514*p**11 - 737963932353*p**10 + 1450096885901*p**9 - 1916068769174*p**8 + 1767301089736*p**7 - 1159986339097*p**6 + 544253172249*p**5 - 180723696072*p**4 + 41313520000*p**3 - 6154624000*p**2 + 535040000*p - 20480000)/(49896*p**11*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 8)*(9*p - 2)*(11*p - 2))"
      ]
    },
    "ell=4,n=5": {
      "through_charge_order": 12,
      "coefficients": [
        "4*(p + 1)/p",
        "4*(p - 5)*(p + 1)/p**2",
        "4*(p + 1)*(2*p - 5)*(p**3 - 10*p**2 + 37*p - 40)/(p**3*(p - 8)*(p - 2))",
        "4*(p + 1)*(2*p - 5)*(3*p - 5)*(2*p**3 - 15*p**2 + 45*p - 40)/(3*p**4*(p - 8)*(p - 2))",
        "2*(p + 1)*(3*p - 5)*(4*p - 5)*(36*p**6 - 420*p**5 + 2105*p**4 - 5660*p**3 + 8235*p**2 - 5920*p + 1600)/(3*p**5*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2))",
        "2*(p - 1)**2*(p + 1)*(3*p - 5)*(4*p - 5)*(72*p**5 - 678*p**4 + 2647*p**3 - 5323*p**2 + 4960*p - 1600)/(3*p**6*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2))",
        "2*(p - 1)**2*(p + 1)*(4*p - 5)*(6*p - 5)*(5400*p**8 - 65250*p**7 + 343293*p**6 - 1031087*p**5 + 1890463*p**4 - 2109467*p**3 + 1371160*p**2 - 468800*p + 64000)/(9*p**7*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2))",
        "2*(p - 1)**2*(p + 1)*(4*p - 5)*(6*p - 5)*(7*p - 5)*(10800*p**8 - 121500*p**7 + 587796*p**6 - 1620509*p**5 + 2718112*p**4 - 2756483*p**3 + 1625560*p**2 - 507200*p + 64000)/(63*p**8*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2))",
        "(p - 1)**2*(p + 1)*(6*p - 5)*(7*p - 5)*(8*p - 5)*(2116800*p**11 - 27972000*p**10 + 163782636*p**9 - 567355004*p**8 + 1284225909*p**7 - 1970422331*p**6 + 2069068815*p**5 - 1476776985*p**4 + 699409920*p**3 - 208854400*p**2 + 35328000*p - 2560000)/(126*p**9*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2))",
        "(p - 1)*(p + 1)*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(4233600*p**12 - 57531600*p**11 + 347927292*p**10 - 1254698860*p**9 + 2999726433*p**8 - 4968441720*p**7 + 5798770730*p**6 - 4778805420*p**5 + 2751655065*p**4 - 1078117760*p**3 + 272649600*p**2 - 39936000*p + 2560000)/(1134*p**10*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(171460800*p**13 - 2339555400*p**12 + 14206491234*p**11 - 51580348155*p**10 + 124954350633*p**9 - 211835589478*p**8 + 256569714316*p**7 - 223470666895*p**6 + 139456096617*p**5 - 61446288072*p**4 + 18552816000*p**3 - 3630464000*p**2 + 412160000*p - 20480000)/(1134*p**11*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 8)*(9*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(6*p - 5)*(7*p - 5)*(8*p - 5)*(9*p - 5)*(11*p - 5)*(342921600*p**13 - 4507650000*p**12 + 26171840124*p**11 - 90494807580*p**10 + 208244252313*p**9 - 334483801808*p**8 + 382755293626*p**7 - 314213300220*p**6 + 184534857137*p**5 - 76499448392*p**4 + 21755964800*p**3 - 4020096000*p**2 + 432640000*p - 20480000)/(12474*p**12*(p - 8)*(p - 2)*(3*p - 8)*(3*p - 2)*(5*p - 8)*(5*p - 2)*(7*p - 8)*(7*p - 2)*(9*p - 8)*(9*p - 2))"
      ]
    },
    "ell=5,n=4": {
      "through_charge_order": 14,
      "coefficients": [
        "6*(p + 1)/(p - 2)",
        "6*(p - 6)*(p + 1)/(p*(p - 2))",
        "2*(p - 6)*(p - 3)*(p + 1)*(17*p**2 - 101*p + 60)/(p**2*(p - 10)*(p - 2)*(3*p - 2))",
        "6*(p - 6)*(p - 3)*(p + 1)*(11*p**2 - 37*p + 20)/(p**3*(p - 10)*(3*p - 2))",
        "6*(p - 3)*(p + 1)*(2*p - 3)*(162*p**5 - 1829*p**4 + 6708*p**3 - 10101*p**2 + 6080*p - 1200)/(p**4*(p - 10)*(3*p - 10)*(3*p - 2)*(5*p - 2))",
        "2*(p - 3)*(p + 1)*(2*p - 3)*(5*p - 6)*(960*p**5 - 9497*p**4 + 28600*p**3 - 36083*p**2 + 19440*p - 3600)/(5*p**5*(p - 10)*(3*p - 10)*(3*p - 2)*(5*p - 2))",
        "6*(p - 1)**2*(p + 1)*(2*p - 3)*(5*p - 6)*(4440*p**7 - 57888*p**6 + 275315*p**5 - 625300*p**4 + 737005*p**3 - 450332*p**2 + 131760*p - 14400)/(5*p**6*(p - 10)*(p - 2)*(3*p - 10)*(3*p - 2)*(5*p - 2)*(7*p - 2))",
        "6*(p - 1)**2*(p + 1)*(2*p - 3)*(5*p - 6)*(7*p - 6)*(8820*p**7 - 106494*p**6 + 454481*p**5 - 903646*p**4 + 934891*p**3 - 513212*p**2 + 138960*p - 14400)/(35*p**7*(p - 10)*(p - 2)*(3*p - 10)*(3*p - 2)*(5*p - 2)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(2*p - 3)*(4*p - 3)*(5*p - 6)*(7*p - 6)*(1658160*p**10 - 24691212*p**9 + 145434876*p**8 - 452784523*p**7 + 834661677*p**6 - 961065265*p**5 + 704623551*p**4 - 325679104*p**3 + 90769440*p**2 - 13766400*p + 864000)/(35*p**8*(p - 10)*(p - 2)**2*(3*p - 10)*(3*p - 2)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(2*p - 3)*(4*p - 3)*(5*p - 6)*(7*p - 6)*(1100736*p**10 - 15581412*p**9 + 85888176*p**8 - 246863897*p**7 + 416680219*p**6 - 439082123*p**5 + 296104909*p**4 - 126982688*p**3 + 33203680*p**2 - 4780800*p + 288000)/(35*p**9*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 3)*(5*p - 6)*(5*p - 3)*(7*p - 6)*(434367360*p**13 - 7076353536*p**12 + 47605963716*p**11 - 177718385364*p**10 + 415419006161*p**9 - 648095768472*p**8 + 699510378534*p**7 - 531753804936*p**6 + 285633709029*p**5 - 107216686092*p**4 + 27331372000*p**3 - 4476624000*p**2 + 421920000*p - 17280000)/(175*p**10*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 2))",
        "(p - 1)*(p + 1)*(4*p - 3)*(5*p - 6)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(2598583680*p**14 - 43388947728*p**13 + 302673116796*p**12 - 1186993156100*p**11 + 2958044213615*p**10 - 5003240700129*p**9 + 5969944622778*p**8 - 5135932010250*p**7 + 3214626572055*p**6 - 1460348637793*p**5 + 474434182276*p**4 - 106864668000*p**3 + 15761232000*p**2 - 1360800000*p + 51840000)/(5775*p**11*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(308896156800*p**16 - 5534878789440*p**15 + 42370878752196*p**14 - 186363499119752*p**13 + 532124130336755*p**12 - 1053453979608790*p**11 + 1504313235957193*p**10 - 1587527870798316*p**9 + 1255303072486725*p**8 - 747756832047670*p**7 + 334762392372811*p**6 - 111453090506432*p**5 + 27031594561520*p**4 - 4611593664000*p**3 + 521223840000*p**2 - 34836480000*p + 1036800000)/(1925*p**12*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 10)*(11*p - 2)*(13*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(13*p - 6)*(616475059200*p**16 - 10739136656160*p**15 + 79442764211664*p**14 - 335828825744474*p**13 + 917287397883089*p**12 - 1730664307634878*p**11 + 2348990677473493*p**10 - 2352571119868854*p**9 + 1764607714177251*p**8 - 997611629799682*p**7 + 424468975196983*p**6 - 134607678151952*p**5 + 31189181905520*p**4 - 5101599744000*p**3 + 555109920000*p**2 - 35873280000*p + 1036800000)/(25025*p**13*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 10)*(11*p - 2)*(13*p - 2))"
      ]
    },
    "ell=5,n=6": {
      "through_charge_order": 14,
      "coefficients": [
        "5*(p + 1)/p",
        "5*(p - 6)*(p + 1)/p**2",
        "10*(p - 3)*(p + 1)*(p**3 - 12*p**2 + 51*p - 60)/(p**3*(p - 10)*(p - 2))",
        "10*(p - 3)*(p + 1)*(2*p**3 - 18*p**2 + 61*p - 60)/(p**4*(p - 10))",
        "5*(p + 1)*(2*p - 3)*(36*p**6 - 504*p**5 + 2959*p**4 - 9174*p**3 + 15203*p**2 - 12240*p + 3600)/(p**5*(p - 10)*(3*p - 10)*(3*p - 2))",
        "(p + 1)*(2*p - 3)*(5*p - 6)*(72*p**6 - 900*p**5 + 4655*p**4 - 12810*p**3 + 18783*p**2 - 13440*p + 3600)/(p**6*(p - 10)*(3*p - 10)*(3*p - 2))",
        "2*(p - 1)**2*(p + 1)*(2*p - 3)*(5*p - 6)*(360*p**8 - 5292*p**7 + 33261*p**6 - 117857*p**5 + 253363*p**4 - 329815*p**3 + 247532*p**2 - 95760*p + 14400)/(p**7*(p - 10)*(p - 2)**2*(3*p - 10)*(3*p - 2)*(5*p - 2))",
        "2*(p - 1)**2*(p + 1)*(2*p - 3)*(5*p - 6)*(7*p - 6)*(720*p**8 - 9864*p**7 + 56958*p**6 - 184820*p**5 + 362755*p**4 - 428461*p**3 + 291212*p**2 - 102960*p + 14400)/(7*p**8*(p - 10)*(p - 2)**2*(3*p - 10)*(3*p - 2)*(5*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 3)*(5*p - 6)*(7*p - 6)*(141120*p**11 - 2265984*p**10 + 15894636*p**9 - 65240624*p**8 + 173786311*p**7 - 312338521*p**6 + 382211789*p**5 - 315589191*p**4 + 171172704*p**3 - 57793440*p**2 + 10886400*p - 864000)/(14*p**9*(p - 10)*(p - 2)**2*(3*p - 10)*(3*p - 2)*(5*p - 2)*(7*p - 10)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 3)*(5*p - 6)*(7*p - 6)*(282240*p**11 - 4320288*p**10 + 28601276*p**9 - 110291768*p**8 + 275308231*p**7 - 462337577*p**6 + 527117869*p**5 - 404954207*p**4 + 204611264*p**3 - 64619040*p**2 + 11462400*p - 864000)/(42*p**10*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 3)*(5*p - 3)*(7*p - 6)*(114307200*p**14 - 1963090080*p**13 + 14933394108*p**12 - 67728888648*p**11 + 205360779067*p**10 - 439037197333*p**9 + 678821869166*p**8 - 767214884602*p**7 + 634506267383*p**6 - 381100961737*p**5 + 163325350276*p**4 - 48351996000*p**3 + 9333072000*p**2 - 1049760000*p + 51840000)/(105*p**11*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2))",
        "(p - 1)*(p + 1)*(4*p - 3)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(228614400*p**15 - 4017625920*p**14 + 31403820888*p**13 - 147105650016*p**12 + 464280360170*p**11 - 1044791781010*p**10 + 1725689952839*p**9 - 2122333983568*p**8 + 1953724458860*p**7 - 1343538356410*p**6 + 683690184843*p**5 - 252596010276*p**4 + 65534388000*p**3 - 11261232000*p**2 + 1144800000*p - 51840000)/(1155*p**12*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(27662342400*p**16 - 487390115520*p**15 + 3819574316808*p**14 - 17958661316460*p**13 + 57048580641626*p**12 - 129809705699997*p**11 + 218176130758243*p**10 - 275268197598858*p**9 + 262639178236164*p**8 - 189683621457453*p**7 + 103174523063239*p**6 - 41764796157312*p**5 + 12319398577520*p**4 - 2556775584000*p**3 + 351689760000*p**2 - 28615680000*p + 1036800000)/(2310*p**13*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 10)*(11*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(4*p - 3)*(5*p - 3)*(7*p - 6)*(11*p - 6)*(13*p - 6)*(55324684800*p**16 - 947117888640*p**15 + 7168415466096*p**14 - 32423536763712*p**13 + 98825922773690*p**12 - 215304144795765*p**11 + 345772107792223*p**10 - 416042053863246*p**9 + 377954459556780*p**8 - 259627553879085*p**7 + 134273975210971*p**6 - 51706293386832*p**5 + 14528738401520*p**4 - 2878733664000*p**3 + 379182240000*p**2 - 29652480000*p + 1036800000)/(30030*p**14*(p - 10)*(p - 2)**2*(3*p - 10)*(5*p - 2)*(7*p - 10)*(7*p - 2)*(9*p - 10)*(9*p - 2)*(11*p - 10)*(11*p - 2))"
      ]
    },
    "ell=6,n=5": {
      "through_charge_order": 16,
      "coefficients": [
        "7*(p + 1)/(p - 2)",
        "7*(p - 7)*(p + 1)/(p*(p - 2))",
        "(p - 7)*(p + 1)*(2*p - 7)*(20*p**2 - 139*p + 84)/(p**2*(p - 12)*(p - 2)*(3*p - 2))",
        "(p - 7)*(p + 1)*(2*p - 7)*(3*p - 7)*(39*p**2 - 151*p + 84)/(3*p**3*(p - 12)*(p - 2)*(3*p - 2))",
        "(p + 1)*(2*p - 7)*(3*p - 7)*(4*p - 7)*(192*p**5 - 2521*p**4 + 10650*p**3 - 18009*p**2 + 11536*p - 2352)/(6*p**4*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 2))",
        "(p + 1)*(2*p - 7)*(3*p - 7)*(4*p - 7)*(5*p - 7)*(380*p**5 - 4363*p**4 + 15036*p**3 - 21161*p**2 + 12208*p - 2352)/(30*p**5*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 2))",
        "(p + 1)*(3*p - 7)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(26400*p**8 - 431000*p**7 + 2662982*p**6 - 8243753*p**5 + 14090594*p**4 - 13621559*p**3 + 7238756*p**2 - 1926288*p + 197568)/(90*p**6*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 2))",
        "7*(p - 1)**2*(p + 1)*(3*p - 7)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(7500*p**7 - 106460*p**6 + 532815*p**5 - 1233488*p**4 + 1458369*p**3 - 888668*p**2 + 259056*p - 28224)/(90*p**7*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 2))",
        "7*(p - 1)**2*(p + 1)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(1411200*p**10 - 24677460*p**9 + 170272816*p**8 - 618462509*p**7 + 1320504115*p**6 - 1741216631*p**5 + 1439624053*p**4 - 736748576*p**3 + 222885600*p**2 - 36013824*p + 2370816)/(360*p**8*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(19686240*p**10 - 327305916*p**9 + 2112565752*p**8 - 7076119079*p**7 + 13804680549*p**6 - 16608218381*p**5 + 12598475283*p**4 - 5977940192*p**3 + 1699512864*p**2 - 261580032*p + 16595712)/(3240*p**9*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(2590963200*p**13 - 49545941760*p**12 + 390161342304*p**11 - 1698972529596*p**10 + 4609758112064*p**9 - 8291778403351*p**8 + 10230960261217*p**7 - 8802149821513*p**6 + 5291201589007*p**5 - 2195532154228*p**4 + 610668972704*p**3 - 107699980416*p**2 + 10792744704*p - 464679936)/(16200*p**10*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 2))",
        "(p - 1)**2*(p + 1)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(5169225600*p**13 - 95259926160*p**12 + 715699453524*p**11 - 2947067902756*p**10 + 7508194078099*p**9 - 12626136482436*p**8 + 14546337467982*p**7 - 11702304928308*p**6 + 6601728817707*p**5 - 2584523326868*p**4 + 682737357344*p**3 - 115195710336*p**2 + 11124658944*p - 464679936)/(178200*p**11*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 2))",
        "(p - 1)**2*(p + 1)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(3688312320000*p**16 - 75389250182400*p**15 + 651831923114640*p**14 - 3208676160105540*p**13 + 10165126150221256*p**12 - 22144019047236855*p**11 + 34521251916122435*p**10 - 39471944038587630*p**9 + 33570689641575162*p**8 - 21356017013425815*p**7 + 10139114748802235*p**6 - 3555169599078720*p**5 + 902016519276208*p**4 - 159940435495680*p**3 + 18675624925440*p**2 - 1282516623360*p + 39033114624)/(1069200*p**12*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 2))",
        "(p - 1)*(p + 1)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(7363452096000*p**17 - 153590414155200*p**16 + 1366109915774400*p**15 - 6978341984964156*p**14 + 23161987387549384*p**13 - 53429159833943041*p**12 + 89259672459861860*p**11 - 110869764100121477*p**10 + 104064307989458208*p**9 - 74442523138198467*p**8 + 40658378994652580*p**7 - 16872820449710603*p**6 + 5255444591870032*p**5 - 1202169912181168*p**4 + 194849488028160*p**3 - 21064610859264*p**2 + 1355006693376*p - 39033114624)/(13899600*p**13*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 2))",
        "7*(p - 1)*(p + 1)*(2*p - 1)**2*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(614420142336000*p**19 - 13544123252774400*p**18 + 129353912279680320*p**17 - 720484570917160416*p**16 + 2647164567577722180*p**15 - 6861851930830996420*p**14 + 13079963868560720317*p**13 - 18836821984666737464*p**12 + 20861202011013314285*p**11 - 17962880708391935880*p**10 + 12093151569864113439*p**9 - 6370178855860701512*p**8 + 2614938574046520515*p**7 - 828812102556047380*p**6 + 199700530814488816*p**5 - 35706142514925120*p**4 + 4563309126539520*p**3 - 392001670609920*p**2 + 20180120260608*p - 468397375488)/(13899600*p**14*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 12)*(13*p - 2)*(15*p - 2))",
        "7*(p - 1)*(p + 1)*(2*p - 1)**2*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(15*p - 7)*(1227170664720000*p**19 - 26437686921360000*p**18 + 245592865500244200*p**17 - 1324894294721633940*p**16 + 4697073210097783314*p**15 - 11710735036050341031*p**14 + 21415204454538162335*p**13 - 29530233573989679979*p**12 + 31276327371092737667*p**11 - 25741864177080038985*p**10 + 16566992155048805181*p**9 - 8348608855039459245*p**8 + 3282850908411344119*p**7 - 998569948136652452*p**6 + 231450675963869488*p**5 - 39920154194480448*p**4 + 4936917437625600*p**3 - 411746850450432*p**2 + 20648517636096*p - 468397375488)/(208494000*p**15*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 12)*(13*p - 2)*(15*p - 2))"
      ]
    },
    "ell=6,n=7": {
      "through_charge_order": 16,
      "coefficients": [
        "6*(p + 1)/p",
        "6*(p - 7)*(p + 1)/p**2",
        "6*(p + 1)*(2*p - 7)*(p**3 - 14*p**2 + 67*p - 84)/(p**3*(p - 12)*(p - 2))",
        "2*(p + 1)*(2*p - 7)*(3*p - 7)*(2*p**3 - 21*p**2 + 79*p - 84)/(p**4*(p - 12)*(p - 2))",
        "(p + 1)*(3*p - 7)*(4*p - 7)*(12*p**6 - 196*p**5 + 1317*p**4 - 4606*p**3 + 8505*p**2 - 7504*p + 2352)/(p**5*(p - 12)*(p - 4)*(p - 2)*(3*p - 2))",
        "(p + 1)*(3*p - 7)*(4*p - 7)*(5*p - 7)*(24*p**6 - 350*p**5 + 2065*p**4 - 6384*p**3 + 10409*p**2 - 8176*p + 2352)/(5*p**6*(p - 12)*(p - 4)*(p - 2)*(3*p - 2))",
        "(p + 1)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(1800*p**9 - 32970*p**8 + 258839*p**7 - 1155266*p**6 + 3206210*p**5 - 5651744*p**4 + 6227375*p**3 - 4075652*p**2 + 1418256*p - 197568)/(15*p**7*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2))",
        "(p - 1)**2*(p + 1)*(4*p - 7)*(5*p - 7)*(6*p - 7)*(3600*p**8 - 58140*p**7 + 389888*p**6 - 1451763*p**5 + 3249794*p**4 - 4359087*p**3 + 3335780*p**2 - 1305360*p + 197568)/(15*p**8*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2))",
        "(p - 1)**2*(p + 1)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(705600*p**11 - 13335840*p**10 + 108943868*p**9 - 516138520*p**8 + 1577098339*p**7 - 3237180781*p**6 + 4504064857*p**5 - 4201658995*p**4 + 2550793952*p**3 - 951915552*p**2 + 195197184*p - 16595712)/(60*p**9*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(5*p - 7)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(1411200*p**11 - 25436880*p**10 + 196071676*p**9 - 871790196*p**8 + 2492699439*p**7 - 4774193145*p**6 + 6180294789*p**5 - 5357114451*p**4 + 3027354848*p**3 - 1057360416*p**2 + 204680448*p - 16595712)/(540*p**10*(p - 12)*(p - 4)*(p - 2)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2))",
        "(p - 1)**2*(p + 1)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(190512000*p**14 - 3848871600*p**13 + 34140153060*p**12 - 179162966004*p**11 + 624909592421*p**10 - 1530286349989*p**9 + 2700380482416*p**8 - 3469458593712*p**7 + 3245605110963*p**6 - 2191167959367*p**5 + 1047378564148*p**4 - 342694511264*p**3 + 72351113856*p**2 - 8801259264*p + 464679936)/(2700*p**11*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(6*p - 7)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(381024000*p**14 - 7431026400*p**13 + 63143543160*p**12 - 315952672044*p**11 + 1047730143946*p**10 - 2433810965779*p**9 + 4065350169096*p**8 - 4935228419262*p**7 + 4357872541218*p**6 - 2777617723587*p**5 + 1255509283028*p**4 - 389653132064*p**3 + 78376937856*p**2 - 9133173504*p + 464679936)/(29700*p**12*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2))",
        "(p - 1)**2*(p + 1)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(276623424000*p**17 - 5893685582400*p**16 + 55753722664560*p**15 - 315982525623264*p**14 + 1210522650598872*p**13 - 3332493064941976*p**12 + 6817114936630755*p**11 - 10556982791087123*p**10 + 12495847882132314*p**9 - 11343595612083882*p**8 + 7882913880959355*p**7 - 4163210825339867*p**6 + 1648228571248896*p**5 - 478239425004208*p**4 + 98071953073920*p**3 - 13375087278336*p**2 + 1081774891008*p - 39033114624)/(178200*p**13*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2))",
        "(p - 1)*(p + 1)*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(553246848000*p**18 - 12017890684800*p**17 + 116340573136320*p**16 - 677403464843448*p**15 + 2679679099833684*p**14 - 7669048066693426*p**13 + 16452110819621311*p**12 - 27007082220686876*p**11 + 34324658102862113*p**10 - 33970781079064242*p**9 + 26207315888753937*p**8 - 15706188373844024*p**7 + 7251516426142667*p**6 - 2542116885768208*p**5 + 661169321177008*p**4 - 122976806948352*p**3 + 15386487572736*p**2 - 1154264961024*p + 39033114624)/(2316600*p**14*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(46749358656000*p**19 - 1017309815121600*p**18 + 9865774145067840*p**17 - 57577885157254716*p**16 + 228608326878632184*p**15 - 658210893840017267*p**14 + 1425273107265842343*p**13 - 2371700435013624189*p**12 + 3071693264913443633*p**11 - 3117844426202691729*p**10 + 2486517489622438761*p**9 - 1556015648881839487*p**8 + 760023210703067607*p**7 - 286905964672699716*p**6 + 82393603047682864*p**5 - 17570477156877120*p**4 + 2679974423352576*p**3 - 274896750578688*p**2 + 16901338632192*p - 468397375488)/(2316600*p**15*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 12)*(13*p - 2))",
        "(p - 1)*(p + 1)*(2*p - 1)**2*(8*p - 7)*(9*p - 7)*(10*p - 7)*(11*p - 7)*(12*p - 7)*(13*p - 7)*(15*p - 7)*(93498717312000*p**19 - 1987870271587200*p**18 + 18743615438996160*p**17 - 105983731315087992*p**16 + 406663945009236132*p**15 - 1129310260444113826*p**14 + 2354540878155134947*p**13 - 3766498853636455880*p**12 + 4682754593310029657*p**11 - 4557328636638001278*p**10 + 3481995992715694341*p**9 - 2086809969797135372*p**8 + 976361128942338155*p**7 - 353319708340390996*p**6 + 97397818796463472*p**5 - 19975399090747968*p**4 + 2937319814451456*p**3 - 291296234880000*p**2 + 17369736007680*p - 468397375488)/(34749000*p**16*(p - 12)*(p - 4)*(p - 2)*(3*p - 4)*(3*p - 2)*(5*p - 12)*(5*p - 2)*(7*p - 12)*(7*p - 2)*(9*p - 2)*(11*p - 12)*(11*p - 2)*(13*p - 12)*(13*p - 2))"
      ]
    }
  },
  "harmonic_column_ell_2": [
    [
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "2*(p - 1)*(p + 1)/(p*(p - 2))",
      "(p + 1)/(2*(p - 2))",
      "-2/(p*(p - 2))",
      "(p + 1)/(p*(p - 2))"
    ],
    [
      "-(p**2 + p + 1)/((p - 4)*(p - 2))",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-(p - 1)**2*(p + 1)*(9*p**2 - 2*p + 4)/(p*(p - 4)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(3*p**4 - 27*p**3 + 20*p**2 + 24*p - 16)/(4*p*(p - 4)*(p - 2)**2*(3*p - 2))",
      "(7*p**3 - 3*p**2 + 6*p - 4)/(p*(p - 4)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(p**3 - 5*p**2 + 10*p - 4)/(2*p*(p - 4)*(p - 2)**2*(3*p - 2))"
    ],
    [
      "(p - 1)*(2*p**2 + 2*p + 1)*(3*p**2 - 3*p - 1)/((p - 4)*(p - 2)**2*(3*p - 4)*(3*p - 2))",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "harmonic_column_ell_3": [
    [
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "2*(p - 1)*(p + 1)/(p*(p - 2))",
      "(p + 1)/(3*(p - 2))",
      "-2/(p*(p - 2))",
      "(p + 1)/(3*p*(p - 2))"
    ],
    [
      "-(p**2 + p + 3)/((p - 6)*(p - 2))",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-(p - 1)**2*(p + 1)*(9*p**2 - 8*p + 12)/(p*(p - 6)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(3*p**4 - 39*p**3 + 42*p**2 + 28*p - 24)/(6*p*(p - 6)*(p - 2)**2*(3*p - 2))",
      "(7*p**3 - 5*p**2 + 20*p - 12)/(p*(p - 6)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(p**3 - 7*p**2 + 24*p - 12)/(6*p*(p - 6)*(p - 2)**2*(3*p - 2))"
    ],
    [
      "p*(p - 1)*(2*p**2 + 2*p + 3)/((p - 6)*(p - 2)**2*(3*p - 2))",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "harmonic_column_ell_4": [
    [
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "2*(p - 1)*(p + 1)/(p*(p - 2))",
      "(p + 1)/(4*(p - 2))",
      "-2/(p*(p - 2))",
      "(p + 1)/(6*p*(p - 2))"
    ],
    [
      "-(p**2 + p + 6)/((p - 8)*(p - 2))",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "-(p - 1)*(p + 1)*(9*p**3 - 23*p**2 + 40*p - 24)/(p*(p - 8)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(3*p**4 - 51*p**3 + 70*p**2 + 28*p - 32)/(8*p*(p - 8)*(p - 2)**2*(3*p - 2))",
      "(7*p**3 - 7*p**2 + 40*p - 24)/(p*(p - 8)*(p - 2)**2*(3*p - 2))",
      "-(p + 1)*(p**3 - 9*p**2 + 44*p - 24)/(12*p*(p - 8)*(p - 2)**2*(3*p - 2))"
    ],
    [
      "(p**2 + p + 3)*(6*p**3 - 24*p**2 + 23*p - 4)/((p - 8)*(p - 2)**2*(3*p - 8)*(3*p - 2))",
      "0",
      "0",
      "0",
      "0"
    ]
  ]
}


==> anc/verification/regenerated/regenerated_charge_matrices.json <==
{
  "conventions": "H(r^alpha v)=r^(alpha+p-1) sum z^k H_k(alpha,p,lam)v; q=(psi,f,v,c,e)",
  "order": 6,
  "Ar": "5*p*z**6*(p - 1)*(p + 1)*(9*p**2 - p - 2)/(48*(p - 2)**3*(3*p - 2)*(5*p - 2)) - 3*p*z**4*(p - 1)*(p + 1)/(8*(p - 2)**2*(3*p - 2)) + z**2*(p + 1)/(2*(p - 2)) + 1",
  "At": "-5*p*z**6*(p - 1)*(5*p - 1)*(9*p**2 - p - 2)/(48*(p - 2)**3*(3*p - 2)*(5*p - 2)) + 3*p*z**4*(p - 1)*(3*p - 1)/(8*(p - 2)**2*(3*p - 2)) - z**2*(p - 1)/(2*(p - 2)) + 1",
  "H": [
    [
      [
        "-2*(p + 1)*(alpha**2 + alpha*p - lam)/p",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-(alpha**2 + alpha*p - lam - 4*p - 4)/4",
        "-2*lam",
        "(p + 1)*(alpha**2 + alpha*p - lam - 4)/4",
        "0"
      ],
      [
        "0",
        "-2*lam",
        "-lam*(alpha**2 + alpha*p - lam - 4)",
        "2*lam",
        "2*lam*p*(-lam + p + 1)/(p + 1)"
      ],
      [
        "0",
        "(p + 1)*(alpha**2 + alpha*p - lam - 4)/4",
        "2*lam",
        "(p + 1)*(alpha**2*p - alpha**2 + alpha*p**2 - alpha*p - lam*p + lam + 4)/4",
        "0"
      ],
      [
        "0",
        "0",
        "2*lam*p*(-lam + p + 1)/(p + 1)",
        "0",
        "lam*p*(-lam + p + 1)*(alpha**2 + alpha*p - lam + 2*p)/(2*(p + 1))"
      ]
    ],
    [
      [
        "0",
        "alpha*(p + 1)",
        "-2*lam*(p + 1)",
        "-alpha*(p + 1)**2",
        "0"
      ],
      [
        "-alpha*(p + 1)",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-2*lam*(p + 1)",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "alpha*(p + 1)**2",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "(p + 1)*(-alpha**2*p - alpha**2 + alpha*p**2 + alpha*p - lam*p + lam)/(p*(p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-(alpha**2*p + alpha**2 - alpha*p**2 - alpha*p + lam*p - lam + 12*p**3 + 20*p**2 + 4*p - 4)/(8*(p - 2))",
        "lam*(p**3 - p**2 - p + 2)/(p*(p - 2))",
        "(p + 1)*(alpha**2*p + alpha**2 + 3*alpha*p**2 - 5*alpha*p + lam*p - lam + 12*p**2 + 8*p - 4)/(8*(p - 2))",
        "0"
      ],
      [
        "0",
        "lam*(p**3 - p**2 - p + 2)/(p*(p - 2))",
        "lam*(-3*alpha**2*p**2 - alpha**2*p + 4*alpha**2 + 3*alpha*p**3 + alpha*p**2 - 4*alpha*p + lam*p**2 + lam*p - 4*lam + 4*p**3 + 12*p**2 + 4*p - 16)/(2*p*(p - 2))",
        "-lam*(p**3 - p + 2)/(p*(p - 2))",
        "lam*(p - 1)*(p + 2)*(-lam + p + 1)/((p - 2)*(p + 1))"
      ],
      [
        "0",
        "(p + 1)*(alpha**2*p + alpha**2 - 5*alpha*p**2 + 3*alpha*p + lam*p - lam + 4*p**3 + 8*p**2 + 8*p - 4)/(8*(p - 2))",
        "-lam*(p**3 - p + 2)/(p*(p - 2))",
        "-(p + 1)*(-alpha**2*p**2 + alpha**2 + alpha*p**3 - alpha*p - lam*p**2 + 2*lam*p - lam + 4*p**3 + 8*p**2 + 8*p - 4)/(8*(p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "lam*(p - 1)*(p + 2)*(-lam + p + 1)/((p - 2)*(p + 1))",
        "0",
        "-lam*p*(-lam + p + 1)*(-alpha**2*p - alpha**2 + alpha*p**2 + alpha*p - lam*p + lam + 2*p**2 - 2*p)/(4*(p - 2)*(p + 1))"
      ]
    ],
    [
      [
        "0",
        "0",
        "2*lam*(p + 1)/(p*(p - 2))",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "2*lam*(p + 1)/(p*(p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "-3*(p - 1)*(p + 1)*(-alpha**2*p - alpha**2 + 3*alpha*p**2 + 3*alpha*p - 3*lam*p + lam)/(4*(p - 2)**2*(3*p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "p*(3*alpha**2*p**2 - 3*alpha**2 - 9*alpha*p**3 + 9*alpha*p + 9*lam*p**2 - 12*lam*p + 3*lam + 216*p**4 + 188*p**3 - 164*p**2 - 124*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "-lam*(p + 1)*(6*p**5 - 11*p**4 + 19*p**3 - 28*p**2 + 24*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "-p*(p + 1)*(3*alpha**2*p**2 - 3*alpha**2 + 15*alpha*p**3 - 32*alpha*p**2 + 17*alpha*p + 9*lam*p**2 - 12*lam*p + 3*lam + 216*p**3 - 28*p**2 - 136*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "0"
      ],
      [
        "0",
        "-lam*(p + 1)*(6*p**5 - 11*p**4 + 19*p**3 - 28*p**2 + 24*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "lam*(-9*alpha**2*p**5 + 4*alpha**2*p**4 + 53*alpha**2*p**3 - 24*alpha**2*p**2 - 56*alpha**2*p + 32*alpha**2 + 27*alpha*p**6 - 12*alpha*p**5 - 159*alpha*p**4 + 72*alpha*p**3 + 168*alpha*p**2 - 96*alpha*p - 3*lam*p**5 - 5*lam*p**3 - 8*lam*p**2 + 56*lam*p - 32*lam + 24*p**6 + 108*p**5 - 160*p**4 - 244*p**3 + 160*p**2 + 224*p - 128)/(8*p**2*(p - 2)**2*(3*p - 2))",
        "lam*(6*p**6 - 3*p**5 + 6*p**4 + 3*p**3 - 12*p**2 + 16*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "-lam*(p - 1)*(-lam + p + 1)*(3*p**4 + 3*p**3 + 4*p**2 + 8*p - 8)/(4*p*(p - 2)**2*(p + 1)*(3*p - 2))"
      ],
      [
        "0",
        "-p*(p + 1)*(3*alpha**2*p**2 - 3*alpha**2 - 33*alpha*p**3 + 32*alpha*p**2 + alpha*p + 9*lam*p**2 - 12*lam*p + 3*lam + 72*p**4 + 120*p**3 - 4*p**2 - 136*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "lam*(6*p**6 - 3*p**5 + 6*p**4 + 3*p**3 - 12*p**2 + 16*p - 8)/(4*p**2*(p - 2)**2*(3*p - 2))",
        "p*(p + 1)*(-3*alpha**2*p**3 + 3*alpha**2*p**2 + 3*alpha**2*p - 3*alpha**2 + 9*alpha*p**4 - 9*alpha*p**3 - 9*alpha*p**2 + 9*alpha*p - 9*lam*p**3 + 21*lam*p**2 - 15*lam*p + 3*lam + 72*p**4 + 120*p**3 - 4*p**2 - 136*p + 12)/(32*(p - 2)**2*(3*p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "-lam*(p - 1)*(-lam + p + 1)*(3*p**4 + 3*p**3 + 4*p**2 + 8*p - 8)/(4*p*(p - 2)**2*(p + 1)*(3*p - 2))",
        "0",
        "3*lam*p**2*(p - 1)*(-lam + p + 1)*(-alpha**2*p - alpha**2 + 3*alpha*p**2 + 3*alpha*p - 3*lam*p + lam + 6*p**2 - 2*p)/(16*(p - 2)**2*(p + 1)*(3*p - 2))"
      ]
    ],
    [
      [
        "0",
        "0",
        "-2*lam*(p + 1)*(p**3 + p - 1)/(p**2*(p - 2)**2*(3*p - 2))",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "-2*lam*(p + 1)*(p**3 + p - 1)/(p**2*(p - 2)**2*(3*p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    ],
    [
      [
        "5*(p - 1)*(p + 1)*(9*p**2 - p - 2)*(-alpha**2*p - alpha**2 + 5*alpha*p**2 + 5*alpha*p - 5*lam*p + lam)/(24*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "0",
        "0",
        "0",
        "0"
      ],
      [
        "0",
        "-p*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 - 225*alpha*p**5 + 25*alpha*p**4 + 275*alpha*p**3 - 25*alpha*p**2 - 50*alpha*p + 225*lam*p**4 - 295*lam*p**3 + 25*lam*p**2 + 55*lam*p - 10*lam + 8100*p**6 + 5532*p**5 - 8896*p**4 - 5064*p**3 + 1988*p**2 + 684*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "lam*(135*p**9 - 87*p**8 + 170*p**7 - 189*p**6 + 23*p**5 + 24*p**4 - 44*p**3 + 136*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "p*(p + 1)*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 + 315*alpha*p**5 - 683*alpha*p**4 + 335*alpha*p**3 + 107*alpha*p**2 - 74*alpha*p + 225*lam*p**4 - 295*lam*p**3 + 25*lam*p**2 + 55*lam*p - 10*lam + 8100*p**5 - 2568*p**4 - 6328*p**3 + 1264*p**2 + 724*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "0"
      ],
      [
        "0",
        "lam*(135*p**9 - 87*p**8 + 170*p**7 - 189*p**6 + 23*p**5 + 24*p**4 - 44*p**3 + 136*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-lam*(-45*alpha**2*p**8 - 41*alpha**2*p**7 + 31*alpha**2*p**6 + 345*alpha**2*p**5 + 686*alpha**2*p**4 - 1088*alpha**2*p**3 - 656*alpha**2*p**2 + 1024*alpha**2*p - 256*alpha**2 + 225*alpha*p**9 + 205*alpha*p**8 - 155*alpha*p**7 - 1725*alpha*p**6 - 3430*alpha*p**5 + 5440*alpha*p**4 + 3280*alpha*p**3 - 5120*alpha*p**2 + 1280*alpha*p - 45*lam*p**8 + 5*lam*p**7 - 109*lam*p**6 - 45*lam*p**5 + 418*lam*p**4 - 352*lam*p**3 + 1040*lam*p**2 - 1024*lam*p + 256*lam + 180*p**9 + 780*p**8 + 1376*p**7 + 2300*p**6 - 9348*p**5 - 2936*p**4 + 9344*p**3 + 1088*p**2 - 4096*p + 1024)/(48*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-lam*(135*p**9 - 60*p**8 + 140*p**7 - 12*p**6 - 103*p**5 + 168*p**4 - 212*p**3 + 184*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "lam*(p - 1)*(-lam + p + 1)*(45*p**7 + 40*p**6 + 67*p**5 + 92*p**4 - 52*p**3 + 40*p**2 - 96*p + 32)/(24*p**2*(p - 2)**3*(p + 1)*(3*p - 2)*(5*p - 2))"
      ],
      [
        "0",
        "p*(p + 1)*(45*alpha**2*p**4 - 5*alpha**2*p**3 - 55*alpha**2*p**2 + 5*alpha**2*p + 10*alpha**2 - 765*alpha*p**5 + 733*alpha*p**4 + 215*alpha*p**3 - 157*alpha*p**2 - 26*alpha*p + 225*lam*p**4 - 295*lam*p**3 + 25*lam*p**2 + 55*lam*p - 10*lam + 2700*p**6 + 4560*p**5 - 2268*p**4 - 5668*p**3 + 1144*p**2 + 724*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-lam*(135*p**9 - 60*p**8 + 140*p**7 - 12*p**6 - 103*p**5 + 168*p**4 - 212*p**3 + 184*p**2 - 128*p + 32)/(24*p**3*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "-p*(p + 1)*(-45*alpha**2*p**5 + 50*alpha**2*p**4 + 50*alpha**2*p**3 - 60*alpha**2*p**2 - 5*alpha**2*p + 10*alpha**2 + 225*alpha*p**6 - 250*alpha*p**5 - 250*alpha*p**4 + 300*alpha*p**3 + 25*alpha*p**2 - 50*alpha*p - 225*lam*p**5 + 520*lam*p**4 - 320*lam*p**3 - 30*lam*p**2 + 65*lam*p - 10*lam + 2700*p**6 + 4560*p**5 - 2268*p**4 - 5668*p**3 + 1144*p**2 + 724*p - 40)/(192*(p - 2)**3*(3*p - 2)*(5*p - 2))",
        "0"
      ],
      [
        "0",
        "0",
        "lam*(p - 1)*(-lam + p + 1)*(45*p**7 + 40*p**6 + 67*p**5 + 92*p**4 - 52*p**3 + 40*p**2 - 96*p + 32)/(24*p**2*(p - 2)**3*(p + 1)*(3*p - 2)*(5*p - 2))",
        "0",
        "-5*lam*p**2*(p - 1)*(-lam + p + 1)*(9*p**2 - p - 2)*(-alpha**2*p - alpha**2 + 5*alpha*p**2 + 5*alpha*p - 5*lam*p + lam + 10*p**2 - 2*p)/(96*(p - 2)**3*(p + 1)*(3*p - 2)*(5*p - 2))"
      ]
    ]
  ]
}


==> anc/verification/run_report.json <==
{
  "started_utc": "20261202T221906Z",
  "status": "PASS_COMPUTATIONAL_CHECKS",
  "meaning": "Computational reproduction only; analytic claims require independent review.",
  "manifest_sha256": "eaeeeb587696fec778e157b49fa7b26f68168341921fa2ec1d7b50299b589998",
  "python": "3.12.16 (main, Oct 26 2026, 14:08:45) [Clang 23.1.3 ]",
  "platform": "Linux-6.18.64-x86_64-with-glibc2.41",
  "dependencies": {
    "sympy": "1.14.0",
    "mpmath": "1.3.0"
  },
  "assertions_enabled": true,
  "source_outputs_removed_before_run": true,
  "downstream_operator": "freshly regenerated matrices, after retained-reference equality check",
  "tasks": [
    {
      "name": "01_operator",
      "script": "check_generic_operator.py",
      "arguments": [
        "--order",
        "6"
      ],
      "exit_code": 0,
      "seconds": 87.636,
      "log": "logs/01_operator.log"
    },
    {
      "name": "02_integral_matching",
      "script": "check_integral_matching.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 37.657,
      "log": "logs/02_integral_matching.log"
    },
    {
      "name": "03_physical_endpoint",
      "script": "check_physical_endpoint.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 24.574,
      "log": "logs/03_physical_endpoint.log"
    },
    {
      "name": "04_higher_endpoints",
      "script": "check_higher_endpoints.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 63.873,
      "log": "logs/04_higher_endpoints.log"
    },
    {
      "name": "05_low_endpoints",
      "script": "check_low_endpoints.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 7.032,
      "log": "logs/05_low_endpoints.log"
    },
    {
      "name": "06_low_kernel",
      "script": "low_kernel_series.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 0.866,
      "log": "logs/06_low_kernel.log"
    },
    {
      "name": "07_low_local",
      "script": "check_low_local.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 13.139,
      "log": "logs/07_low_local.log"
    },
    {
      "name": "08_low_adjoint",
      "script": "check_low_adjoint.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 0.365,
      "log": "logs/08_low_adjoint.log"
    },
    {
      "name": "09_tensor_projectors",
      "script": "checks/check_tensor_projectors.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 0.314,
      "log": "logs/09_tensor_projectors.log"
    },
    {
      "name": "10_addition_formula",
      "script": "checks/check_addition_formula.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 0.465,
      "log": "logs/10_addition_formula.log"
    },
    {
      "name": "11_assembly",
      "script": "checks/check_assembly.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 1.367,
      "log": "logs/11_assembly.log"
    },
    {
      "name": "12_generic_physical",
      "script": "checks/check_generic_physical.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 0.365,
      "log": "logs/12_generic_physical.log"
    },
    {
      "name": "13_physical_column",
      "script": "checks/check_physical_column.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 2.219,
      "log": "logs/13_physical_column.log"
    },
    {
      "name": "14_source_conversion",
      "script": "@audit/check_source_conversion.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 0.565,
      "log": "logs/14_source_conversion.log"
    },
    {
      "name": "15_operator_reduction",
      "script": "checks/check_operator_reduction.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 0.365,
      "log": "logs/15_operator_reduction.log"
    },
    {
      "name": "16_radial_identities",
      "script": "checks/check_radial_identities.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 1.167,
      "log": "logs/16_radial_identities.log"
    },
    {
      "name": "17_pairing",
      "script": "checks/check_pairing.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 2.02,
      "log": "logs/17_pairing.log"
    },
    {
      "name": "18_coordinate_pairing",
      "script": "checks/check_coordinate_pairing.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 5.225,
      "log": "logs/18_coordinate_pairing.log"
    },
    {
      "name": "19_reconstruction",
      "script": "checks/check_reconstruction.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 2.119,
      "log": "logs/19_reconstruction.log"
    },
    {
      "name": "20_source_conversion_series",
      "script": "checks/check_source_conversion.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 0.615,
      "log": "logs/20_source_conversion_series.log"
    },
    {
      "name": "21_potential_series",
      "script": "checks/check_revision_series.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 0.715,
      "log": "logs/21_potential_series.log"
    },
    {
      "name": "22_dipole_generator",
      "script": "checks/check_historical_dipole.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 66.477,
      "log": "logs/22_dipole_generator.log"
    },
    {
      "name": "23_ward_identity",
      "script": "@audit/check_ward_identity.py",
      "arguments": [],
      "exit_code": 0,
      "seconds": 1.819,
      "log": "logs/23_ward_identity.log"
    }
  ],
  "comparisons": [
    {
      "file": "born_results.json",
      "exact_json_equal": true
    },
    {
      "file": "higher_results.json",
      "exact_json_equal": true
    },
    {
      "file": "low_results.json",
      "exact_json_equal": true
    },
    {
      "file": "physical_results.json",
      "exact_json_equal": true
    },
    {
      "file": "regenerated_charge_matrices.json",
      "exact_json_equal": true
    }
  ],
  "seconds": 320.971
}


==> anc/verification_log.txt <==

RUNNING check_generic_operator.py --order 6
PASS: exact formal self-adjointness and pairing for symbolic p, lam and background functions
PASS: four Ricci components obey exact coordinate-covariance identities
PASS: all five p=1 rows agree with the earlier system for unrestricted lam
PASS: flat determinant, minimal polynomial and multiplicities 1,3,1 for symbolic ell,p
PASS: monopole and dipole reductions and flat roots
PASS: monopole shift-dilation pairing vanishes by the scalar flux equation
built charge matrix 0
built charge matrix 1
built charge matrix 2
built charge matrix 3
built charge matrix 4
built charge matrix 5
built charge matrix 6
PASS: regenerated H matrices agree exactly with all retained matrices
PASS: coefficient self-adjointness and mass parity through order 6 at symbolic p,lam
PASS: background reduces to Ar=1-z^2, At=1 at p=1
PASS: exact agreement with independently generated earlier dipole Hessian through order 6
PASS: five-component Green continuity, signed unit jump, reciprocity and flat normalization at p=7/5, ell=3 through order 2
ALL CHECKS PASSED in 134.4 seconds
Exact identities are not a proof of the dimensional endpoint or angular-limit assertions.

RUNNING check_integral_matching.py
PASS: power-convolution identity for arbitrary exponent, orbital degree and p
PASS: constant-metric source solution fixes both persistent first-order seeds
PASS: missing monopole term gives nonzero pairing N*p; source-selected term restores zero
PASS: separated monopole formula has exactly the scalar term required by fixed heavy flux
PASS: full separated Born/Frobenius equality for symbolic p, ell=0
  g2(rho;1) = -(4*rho**2 - 15*rho + 10)/(60*rho)
  t2(1) = 1/15
PASS: full separated Born/Frobenius equality for symbolic p, ell=1
  g2(rho;1) = -(8*rho**3 - 35*rho**2 + 28*rho - 70)/(420*rho)
  t2(1) = 69/35
PASS: full separated Born/Frobenius equality for symbolic p, ell=2
  g2(rho;1) = -(4*rho**4 - 24*rho**3 + 4*rho**2 + 21*rho - 56)/(420*rho)
  t2(1) = 17/7
PASS: full separated Born/Frobenius equality for symbolic p, ell=3
  g2(rho;1) = -(80*rho**4 - 660*rho**3 + 44*rho**2 + 495*rho - 396)/13860
  t2(1) = 437/495
PASS: unrestricted higher-multipole spectral weights and physical t2 formula
ALL CHECKS PASSED in 59.4 seconds
No p->1 all-order endpoint theorem or infinite angular-limit theorem is asserted by these checks.

RUNNING check_physical_endpoint.py
PASS: all four metric projections and scalar equation for arbitrary p and lambda
PASS: differentiated frozen equation implies the physical equation without division by p-1
PASS: evanescent coefficient / vanishing denominator equals the required endpoint constant, ell=2..12, both channels
PASS: independent areal restoration recurrence: ell=2, both channels, through charge order 8, past each outgoing resonance
PASS: independent areal restoration recurrence: ell=3, both channels, through charge order 10, past each outgoing resonance
PASS: independent areal restoration recurrence: ell=4, both channels, through charge order 12, past each outgoing resonance
PASS: independent areal restoration recurrence: ell=5, both channels, through charge order 14, past each outgoing resonance
PASS: independent areal restoration recurrence: ell=6, both channels, through charge order 16, past each outgoing resonance
Generating the coupled Hessian through charge order four...
  H_0 generated
  H_1 generated
  H_2 generated
  H_3 generated
  H_4 generated
PASS: areal construction versus full coupled harmonic Hessian, symbolic p, ell=2, all coefficients through charge order four
PASS: areal construction versus full coupled harmonic Hessian, symbolic p, ell=3, all coefficients through charge order four
PASS: areal construction versus full coupled harmonic Hessian, symbolic p, ell=4, all coefficients through charge order four
PASS: limiting column: all five p=1 equations and both harmonic constraints, unrestricted lambda
ALL CHECKS PASSED in 40.7 seconds

RUNNING check_higher_endpoints.py
Ward and master identities for unrestricted angular degree: PASS
Physical pairing identity: PASS
Physical pairing identity: PASS
Coordinate pairing minus: PASS
Coordinate pairing plus: PASS
row 0 result 0 seconds 0.6986255645751953
row 1 result 0 seconds 1.4346778392791748
row 2 result 0 seconds 2.2812445163726807
row 3 result 0 seconds 2.411529302597046
row 4 result 0 seconds 2.7223727703094482
row 5 result 0 seconds 2.9484903812408447
row 6 result 0 seconds 3.0531444549560547
PASS: higher-mode operator reduction for arbitrary lambda
PASS: cached H0..H6, exact flat/first-order match, all adjoint relations, regular p=1 coefficients
Constructing generic-dimensional coupled columns, ell=2...
  incoming complete
  outgoing complete
PASS: ell=2, all negative Laurent coefficients cancel in all five fields through charge order six
PASS: ell=2, exact separated scalar kernel equality through charge order six, including log(rho)
  largest pole order before summing the radial powers: [0, 0, 0, 1, 1, 1, 1]
  normalized diagonal coefficients at orders 0,2,4,6: [1, 17/7, 1136321/231525, 175137437/22920975]
Constructing generic-dimensional coupled columns, ell=3...
  incoming complete
  outgoing complete
PASS: ell=3, all negative Laurent coefficients cancel in all five fields through charge order six
PASS: ell=3, exact separated scalar kernel equality through charge order six, including log(rho)
  largest pole order before summing the radial powers: [0, 0, 0, 1, 1, 1, 1]
  normalized diagonal coefficients at orders 0,2,4,6: [1, 437/495, 610621441/540280125, 16939768987/11037151125]
Constructing generic-dimensional coupled columns, ell=4...
  incoming complete
  outgoing complete
PASS: ell=4, all negative Laurent coefficients cancel in all five fields through charge order six
PASS: ell=4, exact separated scalar kernel equality through charge order six, including log(rho)
  largest pole order before summing the radial powers: [0, 0, 0, 1, 1, 1, 1]
  normalized diagonal coefficients at orders 0,2,4,6: [1, 3343/5005, 35373222083/52079001975, 7745999368379/10155405385125]
ALL CHECKS PASSED in 95.9 seconds

RUNNING check_low_endpoints.py
ell 0 outgoing False columns complete 1.5047966159982025
ell 0 outgoing True columns complete 2.5352509529984673
ell 0 order 0 T 1 preassembly pole 0
ell 0 order 1 T 0 preassembly pole 0
ell 0 order 2 T 1/15 preassembly pole 0
ell 0 order 3 T 0 preassembly pole 1
ell 0 order 4 T -601/675 preassembly pole 1
ell 0 order 5 T 0 preassembly pole 1
ell 0 order 6 T -46861/23625 preassembly pole 1
ell 1 outgoing False columns complete 6.165973827999551
ell 1 outgoing True columns complete 9.207388212998922
ell 1 order 0 T 1 preassembly pole 0
ell 1 order 1 T 0 preassembly pole 0
ell 1 order 2 T 69/35 preassembly pole 0
ell 1 order 3 T 0 preassembly pole 1
ell 1 order 4 T 11901/6125 preassembly pole 1
ell 1 order 5 T 0 preassembly pole 1
ell 1 order 6 T 567509/385875 preassembly pole 1
ALL LOW-MODE CHECKS PASS; seconds 10.26901238299979

RUNNING low_kernel_series.py
ell 0 order 0 independent separated kernel agrees
ell 0 order 1 independent separated kernel agrees
ell 0 order 2 independent separated kernel agrees
ell 0 order 3 independent separated kernel agrees
ell 0 order 4 independent separated kernel agrees
ell 0 order 5 independent separated kernel agrees
ell 0 order 6 independent separated kernel agrees
ell 1 order 0 independent separated kernel agrees
ell 1 order 1 independent separated kernel agrees
ell 1 order 2 independent separated kernel agrees
ell 1 order 3 independent separated kernel agrees
ell 1 order 4 independent separated kernel agrees
ell 1 order 5 independent separated kernel agrees
ell 1 order 6 independent separated kernel agrees
ALL SEPARATED LOW KERNEL COMPARISONS PASS

RUNNING check_low_local.py
Monopole arbitrary-source Ward PASS
Monopole arbitrary-source radial PASS
Monopole arbitrary-source trace PASS
Monopole arbitrary-source scalar PASS
Dipole arbitrary-source Ward radial PASS
Dipole arbitrary-source Ward angular PASS
Dipole arbitrary-source radial PASS
Dipole arbitrary-source mixed PASS
Dipole arbitrary-source trace PASS
Dipole arbitrary-source scalar PASS
Heavy Ward particular columns PASS

RUNNING check_low_adjoint.py
Exact low-mode adjoint identities and reciprocity cancellations: PASS

RUNNING checks/check_tensor_projectors.py
general-dimension tensor cubic and Gram symmetry: PASS

RUNNING checks/check_addition_formula.py
Master addition formula differential equation: PASS
Master addition formula finite coincidence part: PASS

RUNNING checks/check_assembly.py
Monopole reciprocity and flux completion: PASS
Higher-mode operator reduction: PASS
Final assembly and eight coefficient extractions: PASS
Closed dipole kernel series through u^10: PASS
Independent I1/I2 quadratures: PASS
Particle-source conversion: PASS

COMPLETE REPRODUCTION SUITE PASSED in 371.4 seconds

